Comment on: "Classical signature of quantum annealing"

In a recent preprint (arXiv:1305.4904) entitled "Classical signature of quantum annealing" Smolin and Smith point out that a bimodal distribution presented in (arXiv:1304.4595) for the success probability in the D-Wave device does not in itself provide sufficient evidence for quantum annealing, by presenting a classical model that also exhibits bimodality. Here we analyze their model and in addition present a similar model derived from the semi-classical limit of quantum spin dynamics, which also exhibits a bimodal distribution. We find that in both cases the correlations between the success probabilities of these classical models and the D-Wave device are weak compared to the correlations between a simulated quantum annealer and the D-Wave device. Indeed, the evidence for quantum annealing presented in arXiv:1304.4595 is not limited to the bimodality, but relies in addition on the success probability correlations between the D-Wave device and the simulated quantum annealer. The Smolin-Smith model and our semi-classical spin model both fail this correlation test.

==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-55-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-55-11.mat with energy -173
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-55-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-55-20.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-55-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-55-29.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-55-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-55-37.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-55-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-55-46.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-55-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-55-55.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-03.mat with energy -177
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-12.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-21.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-29.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-38.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-46.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-56-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-56-55.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-04.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-12.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-21.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-30.mat with energy -177
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-38.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-47.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-57-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-57-55.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-05.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-14.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-22.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-31.mat with energy -155
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-40.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-48.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-58-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-58-57.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-06.mat with energy -171
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-14.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-23.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-32.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-40.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-49.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-13-59-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-13-59-58.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-14-00-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-14-00-07.mat with energy -173
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-02-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-02-50.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-02-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-02-59.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-03-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-03-08.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-03-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-03-16.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-03-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-03-25.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-03-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-03-33.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-03-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-03-42.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-03-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-03-51.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-02.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-11.mat with energy -173
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-20.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-28.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-37.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-46.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-04-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-04-54.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-03.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-11.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-20.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-29.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-37.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-46.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-05-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-05-55.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-03.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-12.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-20.mat with energy -171
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-29.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-38.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-46.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-06-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-06-55.mat with energy -157
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-04.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-13.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-21.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-30.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-39.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-47.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-07-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-07-56.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-08-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-08-05.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-08-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-08-13.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-08-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-08-22.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-08-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-08-31.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-08-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-08-44.mat with energy -155
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-08-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-08-52.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-01.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-10.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-18.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-28.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-37.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-45.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-09-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-09-54.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-03.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-11.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-20.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-29.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-37.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-46.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-10-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-10-55.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-04.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-13.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-23.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-32.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-40.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-49.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-11-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-11-58.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-12-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-12-17.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-12-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-12-26.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-12-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-12-35.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-12-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-12-43.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-12-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-12-52.mat with energy -157
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-01.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-09.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-18.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-27.mat with energy -155
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-35.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-44.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-13-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-13-55.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-14-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-14-18.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-14-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-14-27.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-14-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-14-36.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-14-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-14-44.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-14-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-14-53.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-02.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-11.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-20.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-29.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-38.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-47.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-15-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-15-56.mat with energy -179
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-16-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-16-05.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-16-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-16-13.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-16-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-16-22.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-16-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-16-42.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-16-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-16-51.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-17-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-17-02.mat with energy -175
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-17-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-17-13.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-17-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-17-22.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-17-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-17-31.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-17-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-17-43.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-17-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-17-51.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-18-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-18-00.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-18-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-18-09.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-18-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-18-18.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-18-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-18-27.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-18-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-18-36.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-18-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-18-58.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-19-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-19-06.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-19-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-19-15.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-19-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-19-23.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-19-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-19-32.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-19-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-19-40.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-19-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-19-53.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-02.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-11.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-20.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-28.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-37.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-46.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-20-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-20-55.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-04.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-13.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-21.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-30.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-39.mat with energy -157
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-47.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-21-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-21-56.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-06.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-14.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-23.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-33.mat with energy -157
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-41.mat with energy -173
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-50.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-22-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-22-59.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-08.mat with energy -157
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-16.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-25.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-33.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-42.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-51.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-23-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-23-59.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-24-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-24-08.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-24-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-24-17.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-24-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-24-26.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-24-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-24-35.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-24-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-24-44.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-24-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-24-53.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-02.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-10.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-19.mat with energy -157
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-28.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-37.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-45.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-25-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-25-54.mat with energy -175
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-02.mat with energy -173
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-11.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-20.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-28.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-37.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-46.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-26-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-26-54.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-03.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-11.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-20.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-29.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-37.mat with energy -157
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-46.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-27-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-27-55.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-03.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-12.mat with energy -153
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-21.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-29.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-38.mat with energy -173
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-47.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-28-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-28-55.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-04.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-13.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-21.mat with energy -175
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-30.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-38.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-47.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-29-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-29-56.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-05.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-13.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-22.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-30.mat with energy -177
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-39.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-48.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-30-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-30-56.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-05.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-14.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-22.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-31.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-40.mat with energy -157
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-48.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-31-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-31-57.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-06.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-14.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-23.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-31.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-40.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-49.mat with energy -173
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-32-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-32-57.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-06.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-15.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-23.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-32.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-41.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-49.mat with energy -175
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-33-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-33-58.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-06.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-15.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-24.mat with energy -157
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-33.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-41.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-50.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-34-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-34-59.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-07.mat with energy -157
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-16.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-25.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-33.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-42.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-51.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-35-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-35-59.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-36-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-36-08.mat with energy -157
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-36-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-36-16.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-36-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-36-25.mat with energy -155
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-36-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-36-34.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-36-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-36-42.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-36-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-36-51.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-00.mat with energy -173
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-08.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-17.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-25.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-34.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-43.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-37-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-37-51.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-00.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-09.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-17.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-26.mat with energy -173
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-34.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-43.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-38-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-38-52.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-00.mat with energy -177
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-09.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-18.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-27.mat with energy -173
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-35.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-44.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-39-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-39-52.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-01.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-10.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-18.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-27.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-36.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-44.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-40-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-40-53.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-02.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-10.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-19.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-28.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-36.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-45.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-41-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-41-54.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-02.mat with energy -171
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-11.mat with energy -173
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-20.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-28.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-37.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-46.mat with energy -171
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-42-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-42-54.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-03.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-12.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-20.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-29.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-38.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-47.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-43-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-43-55.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-04.mat with energy -177
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-12.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-21.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-30.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-38.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-47.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-44-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-44-56.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-04.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-13.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-21.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-30.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-39.mat with energy -177
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-47.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-45-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-45-56.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-05.mat with energy -175
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-13.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-22.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-31.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-39.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-48.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-46-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-46-56.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-05.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-14.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-22.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-31.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-40.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-48.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-47-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-47-57.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-06.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-14.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-23.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-32.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-40.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-49.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-48-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-48-58.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-06.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-15.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-24.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-32.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-41.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-50.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-49-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-49-58.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-07.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-15.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-24.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-33.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-41.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-50.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-50-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-50-59.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-07.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-16.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-24.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-33.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-42.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-50.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-51-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-51-59.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-52-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-52-08.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-52-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-52-16.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-52-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-52-25.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-52-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-52-34.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-52-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-52-42.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-52-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-52-51.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-00.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-08.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-17.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-25.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-34.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-43.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-53-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-53-51.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-00.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-09.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-17.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-26.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-35.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-43.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-54-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-54-52.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-00.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-09.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-18.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-26.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-35.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-44.mat with energy -171
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-55-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-55-52.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-01.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-09.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-18.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-27.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-35.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-44.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-56-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-56-53.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-01.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-10.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-18.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-27.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-36.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-44.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-57-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-57-53.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-02.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-10.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-19.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-31.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-39.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-48.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-58-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-58-57.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-05.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-14.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-23.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-31.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-40.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-49.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-17-59-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-17-59-57.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-06.mat with energy -171
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-14.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-23.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-32.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-40.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-49.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-00-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-00-57.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-06.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-15.mat with energy -173
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-23.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-32.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-41.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-49.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-01-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-01-58.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-07.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-15.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-24.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-33.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-41.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-50.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-02-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-02-58.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-07.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-16.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-24.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-33.mat with energy -157
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-42.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-50.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-03-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-03-59.mat with energy -157
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-04-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-04-08.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-04-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-04-16.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-04-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-04-25.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-04-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-04-34.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-04-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-04-42.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-04-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-04-51.mat with energy -171
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-00.mat with energy -173
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-07.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-16.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-25.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-33.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-42.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-51.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-05-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-05-59.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-06-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-06-08.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-06-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-06-17.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-06-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-06-25.mat with energy -175
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-06-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-06-34.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-06-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-06-42.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-06-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-06-51.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-00.mat with energy -157
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-08.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-17.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-26.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-35.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-44.mat with energy -171
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-07-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-07-52.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-01.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-10.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-19.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-28.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-39.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-48.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-08-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-08-56.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-05.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-14.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-22.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-31.mat with energy -175
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-40.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-48.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-09-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-09-57.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-06.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-14.mat with energy -175
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-23.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-32.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-40.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-49.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-10-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-10-57.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-06.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-15.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-23.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-32.mat with energy -157
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-41.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-49.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-11-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-11-58.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-07.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-15.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-24.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-33.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-41.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-50.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-12-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-12-59.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-07.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-16.mat with energy -157
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-25.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-33.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-42.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-51.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-13-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-13-59.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-14-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-14-08.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-14-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-14-17.mat with energy -175
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-14-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-14-26.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-14-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-14-34.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-14-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-14-43.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-14-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-14-52.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-00.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-09.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-17.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-26.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-35.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-43.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-15-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-15-52.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-01.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-09.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-18.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-26.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-35.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-44.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-16-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-16-52.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-01.mat with energy -173
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-10.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-18.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-27.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-36.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-44.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-17-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-17-53.mat with energy -177
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-02.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-10.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-19.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-28.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-36.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-45.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-18-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-18-53.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-02.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-11.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-19.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-28.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-37.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-45.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-19-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-19-54.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-03.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-11.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-20.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-29.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-37.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-46.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-20-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-20-54.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-03.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-12.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-21.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-29.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-38.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-46.mat with energy -173
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-21-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-21-55.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-04.mat with energy -157
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-12.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-21.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-30.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-38.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-47.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-22-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-22-56.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-04.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-13.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-22.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-30.mat with energy -157
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-39.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-47.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-23-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-23-59.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-08.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-16.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-25.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-34.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-42.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-51.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-24-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-24-59.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-25-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-25-08.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-25-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-25-17.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-25-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-25-25.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-25-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-25-34.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-25-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-25-43.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-25-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-25-51.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-00.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-09.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-17.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-26.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-34.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-43.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-26-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-26-52.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-00.mat with energy -177
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-09.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-18.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-26.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-35.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-44.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-27-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-27-52.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-01.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-10.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-18.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-27.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-35.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-44.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-28-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-28-53.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-01.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-10.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-19.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-27.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-36.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-45.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-29-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-29-53.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-02.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-11.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-19.mat with energy -173
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-28.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-37.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-45.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-30-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-30-54.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-03.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-11.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-20.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-28.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-37.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-46.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-31-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-31-54.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-03.mat with energy -157
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-12.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-20.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-29.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-37.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-46.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-32-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-32-55.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-03.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-12.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-21.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-29.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-38.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-47.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-33-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-33-55.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-04.mat with energy -155
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-13.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-22.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-29.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-38.mat with energy -157
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-47.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-34-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-34-56.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-04.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-13.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-21.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-30.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-39.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-47.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-35-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-35-56.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-05.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-13.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-22.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-31.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-39.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-48.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-36-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-36-57.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-05.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-14.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-23.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-31.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-40.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-49.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-37-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-37-57.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-06.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-15.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-23.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-32.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-40.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-49.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-38-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-38-58.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-06.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-15.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-24.mat with energy -171
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-32.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-41.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-50.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-39-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-39-58.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-07.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-16.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-24.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-33.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-41.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-50.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-40-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-40-59.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-07.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-16.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-25.mat with energy -171
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-33.mat with energy -173
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-42.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-51.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-41-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-41-59.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-42-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-42-08.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-42-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-42-16.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-42-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-42-25.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-42-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-42-34.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-42-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-42-42.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-42-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-42-51.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-00.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-08.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-17.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-26.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-34.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-43.mat with energy -173
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-43-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-43-52.mat with energy -173
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-00.mat with energy -175
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-09.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-17.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-26.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-35.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-43.mat with energy -173
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-44-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-44-52.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-01.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-09.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-18.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-27.mat with energy -171
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-35.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-44.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-45-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-45-53.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-01.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-10.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-19.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-27.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-36.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-44.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-46-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-46-53.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-02.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-10.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-19.mat with energy -175
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-28.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-36.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-45.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-47-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-47-54.mat with energy -155
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-02.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-11.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-20.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-28.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-37.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-46.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-48-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-48-54.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-03.mat with energy -155
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-11.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-20.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-29.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-37.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-46.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-49-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-49-55.mat with energy -171
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-03.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-12.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-21.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-29.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-38.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-47.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-50-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-50-55.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-04.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-13.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-21.mat with energy -173
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-30.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-38.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-47.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-51-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-51-56.mat with energy -171
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-04.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-13.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-22.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-30.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-39.mat with energy -173
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-48.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-52-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-52-56.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-05.mat with energy -173
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-12.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-21.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-30.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-38.mat with energy -175
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-47.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-53-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-53-56.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-04.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-13.mat with energy -173
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-21.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-30.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-39.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-47.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-54-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-54-56.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-05.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-13.mat with energy -175
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-22.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-30.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-39.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-48.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-55-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-55-56.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-05.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-14.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-22.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-31.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-40.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-48.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-56-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-56-57.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-05.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-14.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-23.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-31.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-40.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-49.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-57-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-57-57.mat with energy -171
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-06.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-14.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-23.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-32.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-40.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-49.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-58-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-58-58.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-06.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-15.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-24.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-33.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-33.mat with energy -171
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-42.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-50.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-18-59-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-18-59-59.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-08.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-16.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-25.mat with energy -165
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-34.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-42.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-51.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-00-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-00-59.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-01-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-01-08.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-01-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-01-17.mat with energy -173
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-01-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-01-25.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-01-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-01-34.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-01-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-01-43.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-01-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-01-51.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-02-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-02-00.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-02-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-02-09.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-02-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-02-18.mat with energy -157
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-02-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-02-26.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-19-02-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-19-02-35.mat with energy -169
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-02-59.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-02-59.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-03-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-03-08.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-03-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-03-17.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-03-25.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-03-25.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-03-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-03-34.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-03-42.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-03-42.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-03-51.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-03-51.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-00.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-08.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-08.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-17.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-26.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-34.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-34.mat with energy -171
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-43.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-04-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-04-52.mat with energy -167
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-00.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-00.mat with energy -171
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-09.mat with energy -161
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-17.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-17.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-26.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-26.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-35.mat with energy -173
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-43.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-43.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-05-52.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-05-52.mat with energy -161
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-01.mat with energy -167
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-09.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-09.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-18.mat with energy -171
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-27.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-35.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-35.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-44.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-06-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-06-53.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-01.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-01.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-10.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-18.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-18.mat with energy -159
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-27.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-36.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-44.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-44.mat with energy -169
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-07-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-07-53.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-02.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-10.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-10.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-19.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-28.mat with energy -169
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-36.mat with energy -159
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-45.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-08-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-08-54.mat with energy -173
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-02.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-11.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-20.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-28.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-37.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-45.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-09-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-09-54.mat with energy -171
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-03.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-11.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-20.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-29.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-37.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-46.mat with energy -169
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-10-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-10-55.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-03.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-12.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-21.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-29.mat with energy -165
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-38.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-46.mat with energy -175
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-11-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-11-55.mat with energy -173
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-04.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-12.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-21.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-30.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-38.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-47.mat with energy -161
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-12-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-12-55.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-04.mat with energy -161
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-13.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-21.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-30.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-39.mat with energy -175
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-47.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-47.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-13-56.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-13-56.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-05.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-13.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-13.mat with energy -173
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-22.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-22.mat with energy -155
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-31.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-39.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-39.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-48.mat with energy -157
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-14-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-14-57.mat with energy -169
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-05.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-05.mat with energy -169
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-14.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-23.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-31.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-31.mat with energy -159
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-40.mat with energy -159
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-48.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-48.mat with energy -161
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-15-57.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-15-57.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-06.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-14.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-14.mat with energy -159
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-23.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-23.mat with energy -163
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-32.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-40.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-40.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-49.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-49.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-16-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-16-58.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-06.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-06.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-15.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-15.mat with energy -157
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-24.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-24.mat with energy -159
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 -1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-32.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-32.mat with energy -171
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-41.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-41.mat with energy -155
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-50.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-50.mat with energy -167
1 5 1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-17-58.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-17-58.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-18-07.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-18-07.mat with energy -163
1 5 1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 1
25 30 -1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-18-16.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-18-16.mat with energy -165
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-18-27.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-18-27.mat with energy -163
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-18-36.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-18-36.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-18-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-18-45.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 -1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-18-53.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-18-53.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 -1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 -1
98 102 -1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-02.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-02.mat with energy -163
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-11.mat with energy -163
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-19.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-19.mat with energy -167
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-28.mat with energy -175
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 -1
48 54 -1
48 78 -1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-37.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-45.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-45.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-19-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-19-54.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-03.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 -1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 1
26 28 1
26 29 -1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 1
41 47 1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-11.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-11.mat with energy -167
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 -1
16 19 1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 -1
35 37 -1
35 38 -1
35 39 1
35 65 1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 -1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-20.mat with energy -165
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 -1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 -1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 -1
90 95 1
90 96 -1
91 94 1
91 95 1
91 96 -1
92 94 -1
92 95 1
92 96 -1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-28.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-28.mat with energy -159
1 5 -1
1 6 1
1 7 -1
1 8 1
2 5 1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 -1
14 18 1
14 19 1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 -1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 1
65 69 -1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-37.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-37.mat with energy -161
1 5 -1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 -1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 -1
16 18 1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 -1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 -1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 -1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 1
55 60 1
55 61 -1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 1
83 86 -1
83 87 1
83 88 1
83 89 1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-46.mat with energy -171
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 -1
33 37 -1
33 38 -1
33 39 -1
33 63 -1
34 36 1
34 37 1
34 38 1
34 39 -1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 -1
58 59 1
58 60 1
58 61 1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 -1
83 87 1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 -1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-20-54.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-20-54.mat with energy -163
1 5 1
1 6 1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 -1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 1
64 92 1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 1
71 77 1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 -1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 -1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-03.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 -1
14 40 -1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-12.mat with energy -167
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 -1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 -1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 -1
99 101 1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 -1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-20.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-20.mat with energy -163
1 5 1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 -1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 1
37 45 1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 1
43 45 -1
43 46 -1
43 47 -1
43 73 1
44 51 -1
45 52 -1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 -1
60 67 1
61 69 -1
62 66 1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 -1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 1
83 89 -1
84 86 -1
84 87 -1
84 88 -1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 -1
95 102 1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-29.mat with energy -169
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 1
4 8 1
4 27 1
6 11 1
7 12 -1
8 13 1
9 11 -1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 -1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 -1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 -1
49 53 1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 -1
60 67 1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 -1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 1
86 94 1
87 95 1
88 96 1
90 94 -1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 -1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-38.mat with energy -169
1 5 1
1 6 1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 -1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 -1
27 30 -1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 -1
32 36 -1
32 37 1
32 38 1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 -1
42 46 -1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 -1
48 78 -1
49 51 1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 -1
62 90 1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 -1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 -1
97 102 -1
97 103 1
98 101 -1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-46.mat with energy -165
1 5 -1
1 6 1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 1
3 26 -1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 -1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 -1
30 38 -1
31 39 1
32 36 1
32 37 1
32 38 1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 1
37 45 -1
38 46 -1
39 47 -1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 -1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 1
43 47 -1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 -1
57 60 1
57 61 1
57 85 -1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 -1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 1
63 91 1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 -1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-21-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-21-55.mat with energy -167
1 5 1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 1
4 27 -1
6 11 -1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 1
27 29 1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 -1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 -1
34 38 -1
34 39 -1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 1
43 46 -1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 1
50 53 1
50 54 -1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 -1
56 61 -1
56 84 1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 1
59 66 1
60 67 -1
61 69 1
62 66 1
62 67 -1
62 68 -1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 1
65 66 1
65 67 -1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 -1
78 80 1
78 81 1
78 82 1
78 104 -1
83 86 -1
83 87 1
83 88 1
83 89 -1
84 86 1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 -1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 -1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-03.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-03.mat with energy -165
1 5 -1
1 6 1
1 7 1
1 8 1
2 5 1
2 6 1
2 7 1
2 8 -1
2 25 1
3 5 1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 -1
4 6 -1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 1
10 12 -1
10 13 -1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 -1
17 43 1
20 24 -1
21 24 -1
21 49 -1
22 24 1
22 50 -1
23 24 -1
25 28 1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 -1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 -1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 1
35 39 1
35 65 1
36 44 1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 -1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 1
41 71 -1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 -1
46 53 -1
47 54 1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 -1
55 60 1
55 61 -1
55 83 -1
56 59 1
56 60 1
56 61 -1
56 84 -1
57 59 -1
57 60 1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 -1
70 74 -1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 -1
72 99 -1
73 74 -1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 1
75 80 1
76 81 1
77 82 -1
78 79 -1
78 80 -1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 -1
97 101 -1
97 102 1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-12.mat with energy -165
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 -1
3 5 -1
3 6 -1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 -1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 -1
12 19 -1
13 20 1
14 18 1
14 19 1
14 20 -1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 1
16 20 -1
16 42 -1
17 18 1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 1
22 50 -1
23 24 1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 1
33 63 1
34 36 -1
34 37 -1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 -1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 1
98 102 -1
98 103 1
99 101 -1
99 102 1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-21.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 -1
9 11 -1
9 12 1
9 13 -1
9 32 1
10 11 -1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 -1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 -1
17 43 1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 -1
32 36 -1
32 37 -1
32 38 1
32 39 -1
32 62 1
33 36 1
33 37 -1
33 38 -1
33 39 1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 -1
35 36 -1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 1
37 45 1
38 46 1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 -1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 -1
55 60 1
55 61 1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 -1
57 85 -1
58 59 -1
58 60 -1
58 61 -1
59 66 -1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 1
63 68 1
63 69 -1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 -1
65 93 1
66 74 1
67 75 1
68 76 -1
69 77 1
70 74 -1
70 75 1
70 76 -1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 1
76 81 1
77 82 1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 1
93 95 1
93 96 -1
94 101 1
95 102 1
97 101 1
97 102 -1
97 103 1
98 101 1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 -1
104 107 1
104 108 1
105 106 1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-29.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-29.mat with energy -175
1 5 -1
1 6 -1
1 7 1
1 8 1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 1
10 34 1
11 18 1
12 19 1
13 20 -1
14 18 1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 1
22 50 -1
23 24 1
25 28 1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 -1
26 29 -1
26 30 1
26 31 1
26 57 1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 -1
40 47 -1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 -1
48 53 -1
48 54 1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 -1
56 61 1
56 84 -1
57 59 -1
57 60 1
57 61 -1
57 85 -1
58 59 -1
58 60 1
58 61 1
59 66 -1
60 67 -1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 -1
64 68 1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 1
70 97 -1
71 74 1
71 75 1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 -1
73 74 -1
73 75 -1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 -1
76 81 -1
77 82 -1
78 79 -1
78 80 -1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 1
84 88 -1
84 89 -1
85 86 -1
85 87 -1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 1
91 94 1
91 95 -1
91 96 1
92 94 1
92 95 -1
92 96 -1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-38.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 -1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 -1
15 18 1
15 19 1
15 20 -1
15 41 1
16 18 1
16 19 1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 1
25 30 -1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 1
27 29 1
27 30 -1
27 31 1
27 58 -1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 -1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 -1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 -1
40 47 1
40 70 1
41 44 1
41 45 -1
41 46 -1
41 47 1
41 71 1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 -1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 1
47 54 1
48 51 -1
48 52 -1
48 53 -1
48 54 -1
48 78 1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 -1
50 52 1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 -1
55 83 1
56 59 1
56 60 -1
56 61 1
56 84 1
57 59 -1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 1
59 66 1
60 67 -1
61 69 -1
62 66 -1
62 67 1
62 68 -1
62 69 1
62 90 1
63 66 1
63 67 -1
63 68 1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 -1
70 74 -1
70 75 1
70 76 1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 1
72 76 -1
72 77 1
72 99 -1
73 74 -1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 -1
78 81 -1
78 82 -1
78 104 -1
83 86 1
83 87 -1
83 88 1
83 89 1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 -1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 1
93 96 1
94 101 -1
95 102 -1
97 101 1
97 102 -1
97 103 1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 1
100 103 1
101 106 -1
102 107 1
104 106 1
104 107 1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-46.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-46.mat with energy -171
1 5 1
1 6 -1
1 7 -1
1 8 1
2 5 -1
2 6 -1
2 7 1
2 8 -1
2 25 1
3 5 -1
3 6 1
3 7 -1
3 8 -1
3 26 -1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 -1
7 12 -1
8 13 1
9 11 1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 -1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 -1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 -1
21 24 -1
21 49 1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 -1
32 36 1
32 37 1
32 38 1
32 39 1
32 62 -1
33 36 1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 -1
35 38 1
35 39 1
35 65 1
36 44 -1
37 45 1
38 46 -1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 -1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 -1
48 78 1
49 51 1
49 52 1
49 53 -1
49 54 1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 1
55 60 -1
55 61 1
55 83 1
56 59 -1
56 60 -1
56 61 -1
56 84 -1
57 59 1
57 60 1
57 61 -1
57 85 1
58 59 1
58 60 1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 -1
63 91 -1
64 66 -1
64 67 -1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 -1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 1
70 76 -1
70 77 -1
70 97 1
71 74 1
71 75 -1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 -1
73 77 -1
73 100 -1
74 79 1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 1
84 87 -1
84 88 1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 -1
92 95 -1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 -1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 -1
104 106 -1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-22-55.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-22-55.mat with energy -167
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 1
2 7 1
2 8 -1
2 25 -1
3 5 1
3 6 -1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 -1
4 8 1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 1
9 13 1
9 32 -1
10 11 -1
10 12 1
10 13 -1
10 34 1
11 18 1
12 19 -1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 -1
15 18 1
15 19 -1
15 20 -1
15 41 1
16 18 -1
16 19 1
16 20 -1
16 42 -1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 1
25 28 1
25 29 -1
25 30 1
25 31 1
25 56 -1
26 28 1
26 29 1
26 30 1
26 31 -1
26 57 -1
27 28 1
27 29 1
27 30 1
27 31 1
27 58 -1
28 36 -1
29 37 1
30 38 -1
31 39 -1
32 36 1
32 37 -1
32 38 1
32 39 1
32 62 1
33 36 -1
33 37 -1
33 38 1
33 39 -1
33 63 -1
34 36 -1
34 37 -1
34 38 1
34 39 -1
34 64 1
35 36 1
35 37 1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 1
38 46 1
39 47 1
40 44 -1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 -1
42 46 1
42 47 -1
42 72 1
43 44 -1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 1
49 54 -1
50 51 1
50 52 -1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 -1
57 61 -1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 -1
63 69 -1
63 91 -1
64 66 1
64 67 -1
64 68 1
64 69 1
64 92 -1
65 66 1
65 67 -1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 -1
70 74 1
70 75 1
70 76 1
70 77 -1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 -1
73 76 1
73 77 -1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 1
78 104 1
83 86 -1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 1
88 96 -1
90 94 -1
90 95 -1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 -1
97 103 -1
98 101 -1
98 102 -1
98 103 1
99 101 -1
99 102 -1
99 103 1
100 101 -1
100 102 -1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-23-04.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-23-04.mat with energy -161
1 5 -1
1 6 -1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 -1
3 26 1
4 5 1
4 6 -1
4 7 1
4 8 1
4 27 -1
6 11 1
7 12 1
8 13 -1
9 11 1
9 12 -1
9 13 1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 1
11 18 -1
12 19 1
13 20 1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 1
15 19 -1
15 20 1
15 41 1
16 18 1
16 19 -1
16 20 1
16 42 1
17 18 -1
17 19 1
17 20 1
17 43 -1
20 24 1
21 24 1
21 49 1
22 24 -1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 -1
25 31 1
25 56 -1
26 28 -1
26 29 1
26 30 1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 -1
27 58 -1
28 36 -1
29 37 -1
30 38 1
31 39 -1
32 36 1
32 37 -1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 1
35 38 -1
35 39 1
35 65 -1
36 44 -1
37 45 1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 1
40 47 -1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 -1
41 71 -1
42 44 1
42 45 -1
42 46 1
42 47 1
42 72 -1
43 44 -1
43 45 1
43 46 -1
43 47 -1
43 73 -1
44 51 1
45 52 1
46 53 -1
47 54 1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 -1
50 54 -1
55 59 1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 -1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 1
58 61 -1
59 66 1
60 67 -1
61 69 -1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 -1
63 66 1
63 67 1
63 68 -1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 -1
64 92 1
65 66 -1
65 67 1
65 68 -1
65 69 1
65 93 1
66 74 -1
67 75 1
68 76 -1
69 77 1
70 74 1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 1
71 76 1
71 77 -1
71 98 -1
72 74 -1
72 75 -1
72 76 1
72 77 1
72 99 1
73 74 -1
73 75 1
73 76 -1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 -1
77 82 1
78 79 -1
78 80 -1
78 81 1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 -1
85 89 1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 -1
91 94 -1
91 95 1
91 96 1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 1
93 96 -1
94 101 -1
95 102 -1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 1
99 102 -1
99 103 1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-23-12.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-23-12.mat with energy -163
1 5 -1
1 6 1
1 7 1
1 8 -1
2 5 1
2 6 1
2 7 1
2 8 1
2 25 1
3 5 -1
3 6 1
3 7 1
3 8 -1
3 26 -1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 1
7 12 1
8 13 1
9 11 1
9 12 -1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 -1
10 34 -1
11 18 1
12 19 -1
13 20 1
14 18 -1
14 19 -1
14 20 -1
14 40 1
15 18 -1
15 19 -1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 1
20 24 1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 1
25 31 -1
25 56 -1
26 28 1
26 29 1
26 30 -1
26 31 -1
26 57 1
27 28 1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 -1
30 38 1
31 39 -1
32 36 -1
32 37 1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 1
34 37 -1
34 38 -1
34 39 -1
34 64 -1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 1
39 47 1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 1
41 44 -1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 1
42 45 1
42 46 1
42 47 1
42 72 -1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 -1
44 51 -1
45 52 1
46 53 1
47 54 -1
48 51 1
48 52 1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 -1
50 52 -1
50 53 1
50 54 -1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 1
61 69 -1
62 66 -1
62 67 -1
62 68 -1
62 69 -1
62 90 -1
63 66 -1
63 67 1
63 68 1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 -1
66 74 1
67 75 -1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 1
71 76 1
71 77 -1
71 98 1
72 74 -1
72 75 1
72 76 1
72 77 -1
72 99 1
73 74 1
73 75 1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 -1
78 82 1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 -1
84 89 1
85 86 1
85 87 1
85 88 1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 1
90 95 -1
90 96 1
91 94 -1
91 95 1
91 96 1
92 94 -1
92 95 -1
92 96 1
93 94 1
93 95 1
93 96 1
94 101 1
95 102 -1
97 101 1
97 102 1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 -1
99 102 -1
99 103 1
100 101 1
100 102 -1
100 103 1
101 106 1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-23-21.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-23-21.mat with energy -165
1 5 1
1 6 1
1 7 1
1 8 1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 1
3 8 1
3 26 -1
4 5 1
4 6 1
4 7 1
4 8 -1
4 27 -1
6 11 1
7 12 1
8 13 1
9 11 -1
9 12 -1
9 13 1
9 32 1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 1
14 18 1
14 19 -1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 1
16 18 -1
16 19 -1
16 20 1
16 42 -1
17 18 1
17 19 1
17 20 -1
17 43 -1
20 24 1
21 24 -1
21 49 1
22 24 1
22 50 1
23 24 1
25 28 -1
25 29 1
25 30 1
25 31 -1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 1
27 28 -1
27 29 -1
27 30 -1
27 31 -1
27 58 1
28 36 1
29 37 1
30 38 -1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 1
33 36 -1
33 37 1
33 38 1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 1
34 39 1
34 64 1
35 36 1
35 37 -1
35 38 -1
35 39 -1
35 65 -1
36 44 -1
37 45 1
38 46 1
39 47 -1
40 44 -1
40 45 -1
40 46 1
40 47 1
40 70 1
41 44 1
41 45 1
41 46 -1
41 47 1
41 71 -1
42 44 -1
42 45 1
42 46 1
42 47 1
42 72 1
43 44 1
43 45 -1
43 46 1
43 47 -1
43 73 1
44 51 1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 -1
48 53 1
48 54 1
48 78 -1
49 51 -1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 -1
50 53 1
50 54 1
55 59 1
55 60 -1
55 61 1
55 83 -1
56 59 1
56 60 1
56 61 1
56 84 1
57 59 1
57 60 1
57 61 1
57 85 1
58 59 1
58 60 -1
58 61 -1
59 66 1
60 67 -1
61 69 1
62 66 -1
62 67 1
62 68 1
62 69 -1
62 90 -1
63 66 1
63 67 -1
63 68 1
63 69 1
63 91 1
64 66 1
64 67 1
64 68 1
64 69 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 93 1
66 74 1
67 75 -1
68 76 -1
69 77 -1
70 74 1
70 75 -1
70 76 -1
70 77 1
70 97 -1
71 74 -1
71 75 -1
71 76 -1
71 77 -1
71 98 1
72 74 1
72 75 1
72 76 1
72 77 -1
72 99 -1
73 74 1
73 75 1
73 76 -1
73 77 -1
73 100 1
74 79 1
75 80 1
76 81 -1
77 82 1
78 79 1
78 80 -1
78 81 -1
78 82 1
78 104 -1
83 86 -1
83 87 -1
83 88 1
83 89 -1
84 86 1
84 87 -1
84 88 -1
84 89 1
85 86 1
85 87 -1
85 88 -1
85 89 -1
86 94 1
87 95 -1
88 96 1
90 94 -1
90 95 -1
90 96 1
91 94 -1
91 95 -1
91 96 -1
92 94 1
92 95 1
92 96 1
93 94 -1
93 95 -1
93 96 1
94 101 1
95 102 1
97 101 1
97 102 1
97 103 1
98 101 -1
98 102 1
98 103 1
99 101 -1
99 102 -1
99 103 -1
100 101 1
100 102 1
100 103 -1
101 106 1
102 107 1
104 106 1
104 107 -1
104 108 -1
105 106 -1
105 107 1
105 108 -1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-23-30.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-23-30.mat with energy -159
1 5 -1
1 6 -1
1 7 -1
1 8 -1
2 5 -1
2 6 -1
2 7 -1
2 8 1
2 25 -1
3 5 1
3 6 1
3 7 -1
3 8 1
3 26 1
4 5 1
4 6 1
4 7 -1
4 8 -1
4 27 -1
6 11 1
7 12 -1
8 13 -1
9 11 1
9 12 -1
9 13 -1
9 32 1
10 11 1
10 12 -1
10 13 1
10 34 -1
11 18 -1
12 19 1
13 20 -1
14 18 -1
14 19 -1
14 20 1
14 40 1
15 18 1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 -1
17 18 -1
17 19 -1
17 20 1
17 43 -1
20 24 1
21 24 -1
21 49 -1
22 24 -1
22 50 1
23 24 1
25 28 1
25 29 1
25 30 1
25 31 1
25 56 1
26 28 1
26 29 1
26 30 -1
26 31 1
26 57 -1
27 28 -1
27 29 -1
27 30 1
27 31 1
27 58 1
28 36 1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 -1
32 38 -1
32 39 -1
32 62 -1
33 36 -1
33 37 1
33 38 -1
33 39 -1
33 63 1
34 36 -1
34 37 1
34 38 -1
34 39 1
34 64 1
35 36 -1
35 37 1
35 38 1
35 39 -1
35 65 1
36 44 -1
37 45 -1
38 46 -1
39 47 1
40 44 1
40 45 -1
40 46 -1
40 47 -1
40 70 -1
41 44 1
41 45 1
41 46 -1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 1
42 47 -1
42 72 -1
43 44 -1
43 45 -1
43 46 1
43 47 1
43 73 1
44 51 -1
45 52 -1
46 53 1
47 54 -1
48 51 -1
48 52 -1
48 53 -1
48 54 1
48 78 -1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 1
55 61 1
55 83 1
56 59 1
56 60 1
56 61 -1
56 84 1
57 59 1
57 60 1
57 61 -1
57 85 -1
58 59 1
58 60 -1
58 61 -1
59 66 -1
60 67 -1
61 69 1
62 66 1
62 67 1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 1
63 68 -1
63 69 1
63 91 -1
64 66 -1
64 67 1
64 68 -1
64 69 1
64 92 -1
65 66 -1
65 67 -1
65 68 -1
65 69 1
65 93 -1
66 74 1
67 75 1
68 76 1
69 77 1
70 74 1
70 75 -1
70 76 -1
70 77 -1
70 97 1
71 74 -1
71 75 -1
71 76 1
71 77 1
71 98 1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 1
73 75 -1
73 76 1
73 77 1
73 100 -1
74 79 -1
75 80 -1
76 81 1
77 82 1
78 79 -1
78 80 1
78 81 -1
78 82 -1
78 104 1
83 86 1
83 87 -1
83 88 -1
83 89 1
84 86 1
84 87 1
84 88 1
84 89 1
85 86 -1
85 87 1
85 88 -1
85 89 -1
86 94 -1
87 95 -1
88 96 1
90 94 1
90 95 1
90 96 -1
91 94 1
91 95 -1
91 96 -1
92 94 -1
92 95 1
92 96 1
93 94 1
93 95 -1
93 96 1
94 101 -1
95 102 1
97 101 -1
97 102 -1
97 103 -1
98 101 1
98 102 1
98 103 -1
99 101 1
99 102 1
99 103 1
100 101 -1
100 102 1
100 103 -1
101 106 1
102 107 -1
104 106 1
104 107 -1
104 108 -1
105 106 1
105 107 1
105 108 1


==> anc/instances/Benchmarking--108q--15us--02-Aug-2012-22-23-38.txt <==
# name: /Users/tfr/yetMoreData/dataBinaryCouplings/5us/108q/Benchmarking--108q--15us--02-Aug-2012-22-23-38.mat with energy -161
1 5 1
1 6 -1
1 7 -1
1 8 -1
2 5 1
2 6 -1
2 7 -1
2 8 -1
2 25 -1
3 5 -1
3 6 1
3 7 1
3 8 1
3 26 1
4 5 -1
4 6 1
4 7 -1
4 8 -1
4 27 1
6 11 -1
7 12 1
8 13 -1
9 11 1
9 12 1
9 13 -1
9 32 -1
10 11 1
10 12 1
10 13 1
10 34 -1
11 18 1
12 19 1
13 20 -1
14 18 -1
14 19 1
14 20 1
14 40 1
15 18 -1
15 19 1
15 20 1
15 41 -1
16 18 1
16 19 -1
16 20 -1
16 42 1
17 18 1
17 19 -1
17 20 -1
17 43 -1
20 24 -1
21 24 1
21 49 -1
22 24 -1
22 50 -1
23 24 -1
25 28 -1
25 29 -1
25 30 -1
25 31 -1
25 56 -1
26 28 -1
26 29 1
26 30 -1
26 31 -1
26 57 -1
27 28 -1
27 29 1
27 30 -1
27 31 1
27 58 1
28 36 -1
29 37 1
30 38 1
31 39 1
32 36 1
32 37 1
32 38 -1
32 39 1
32 62 1
33 36 1
33 37 1
33 38 -1
33 39 1
33 63 -1
34 36 1
34 37 -1
34 38 -1
34 39 1
34 64 1
35 36 1
35 37 1
35 38 1
35 39 -1
35 65 -1
36 44 -1
37 45 -1
38 46 1
39 47 -1
40 44 -1
40 45 1
40 46 1
40 47 1
40 70 -1
41 44 1
41 45 1
41 46 1
41 47 -1
41 71 1
42 44 -1
42 45 1
42 46 -1
42 47 -1
42 72 1
43 44 -1
43 45 1
43 46 -1
43 47 1
43 73 1
44 51 -1
45 52 1
46 53 -1
47 54 -1
48 51 -1
48 52 1
48 53 -1
48 54 -1
48 78 1
49 51 1
49 52 -1
49 53 -1
49 54 -1
50 51 1
50 52 1
50 53 -1
50 54 1
55 59 -1
55 60 -1
55 61 -1
55 83 -1
56 59 -1
56 60 1
56 61 1
56 84 -1
57 59 1
57 60 -1
57 61 1
57 85 1
58 59 -1
58 60 -1
58 61 1
59 66 1
60 67 1
61 69 1
62 66 1
62 67 -1
62 68 1
62 69 1
62 90 1
63 66 -1
63 67 -1
63 68 -1
63 69 1
63 91 -1
64 66 1
64 67 -1
64 68 -1
64 69 -1
64 92 -1
65 66 -1
65 67 1
65 68 -1
65 69 -1
65 93 -1
66 74 -1
67 75 -1
68 76 1
69 77 1
70 74 -1
70 75 -1
70 76 1
70 77 1
70 97 1
71 74 1
71 75 -1
71 76 -1
71 77 -1
71 98 -1
72 74 1
72 75 -1
72 76 1
72 77 1
72 99 -1
73 74 -1
73 75 -1
73 76 1
73 77 1
73 100 1
74 79 -1
75 80 1
76 81 -1
77 82 -1
78 79 1
78 80 1
78 81 1
78 82 -1
78 104 -1
83 86 1
83 87 1
83 88 -1
83 89 -1
84 86 -1
84 87 1
84 88 1
84 89 -1
85 86 1
85 87 1
85 88 1
85 89 1
86 94 -1
87 95 -1
88 96 -1
90 94 -1
90 95 1
90 96 1
91 94 -1
91 95 -1
91 96 1
92 94 -1
92 95 1
92 96 -1
93 94 1
93 95 -1
93 96 -1
94 101 -1
95 102 1
97 101 -1
97 102 1
97 103 -1
98 101 1
98 102 -1
98 103 -1
99 101 -1
99 102 1
99 103 -1
100 101 1
100 102 -1
100 103 1
101 106 -1
102 107 -1
104 106 1
104 107 1
104 108 1
105 106 -1
105 107 -1
105 108 1


==> anc/success.txt <==
Benchmarking--108q--15us--02-Aug-2012-13-55-11.mat 0.866147
Benchmarking--108q--15us--02-Aug-2012-13-55-20.mat 0.158813
Benchmarking--108q--15us--02-Aug-2012-13-55-29.mat 0.919282
Benchmarking--108q--15us--02-Aug-2012-13-55-37.mat 0.822077
Benchmarking--108q--15us--02-Aug-2012-13-55-46.mat 0.529950
Benchmarking--108q--15us--02-Aug-2012-13-55-55.mat 0.623205
Benchmarking--108q--15us--02-Aug-2012-13-56-03.mat 0.979275
Benchmarking--108q--15us--02-Aug-2012-13-56-12.mat 0.541581
Benchmarking--108q--15us--02-Aug-2012-13-56-21.mat 0.630296
Benchmarking--108q--15us--02-Aug-2012-13-56-29.mat 0.980587
Benchmarking--108q--15us--02-Aug-2012-13-56-38.mat 0.894100
Benchmarking--108q--15us--02-Aug-2012-13-56-46.mat 0.955909
Benchmarking--108q--15us--02-Aug-2012-13-56-55.mat 0.419651
Benchmarking--108q--15us--02-Aug-2012-13-57-04.mat 0.969824
Benchmarking--108q--15us--02-Aug-2012-13-57-12.mat 0.356653
Benchmarking--108q--15us--02-Aug-2012-13-57-21.mat 0.844604
Benchmarking--108q--15us--02-Aug-2012-13-57-30.mat 0.961469
Benchmarking--108q--15us--02-Aug-2012-13-57-38.mat 0.566106
Benchmarking--108q--15us--02-Aug-2012-13-57-47.mat 0.437013
Benchmarking--108q--15us--02-Aug-2012-13-57-55.mat 0.879643
Benchmarking--108q--15us--02-Aug-2012-13-58-05.mat 0.916662
Benchmarking--108q--15us--02-Aug-2012-13-58-14.mat 0.966329
Benchmarking--108q--15us--02-Aug-2012-13-58-22.mat 0.924810
Benchmarking--108q--15us--02-Aug-2012-13-58-31.mat 0.866602
Benchmarking--108q--15us--02-Aug-2012-13-58-40.mat 0.952553
Benchmarking--108q--15us--02-Aug-2012-13-58-48.mat 0.918923
Benchmarking--108q--15us--02-Aug-2012-13-58-57.mat 0.372752
Benchmarking--108q--15us--02-Aug-2012-13-59-06.mat 0.928687
Benchmarking--108q--15us--02-Aug-2012-13-59-14.mat 0.025790
Benchmarking--108q--15us--02-Aug-2012-13-59-23.mat 0.927389
Benchmarking--108q--15us--02-Aug-2012-13-59-32.mat 0.952324
Benchmarking--108q--15us--02-Aug-2012-13-59-40.mat 0.955832
Benchmarking--108q--15us--02-Aug-2012-13-59-49.mat 0.913179
Benchmarking--108q--15us--02-Aug-2012-13-59-58.mat 0.980903
Benchmarking--108q--15us--02-Aug-2012-14-00-07.mat 0.527069
Benchmarking--108q--15us--02-Aug-2012-17-02-50.mat 0.686363
Benchmarking--108q--15us--02-Aug-2012-17-02-59.mat 0.929751
Benchmarking--108q--15us--02-Aug-2012-17-03-08.mat 0.923588
Benchmarking--108q--15us--02-Aug-2012-17-03-16.mat 0.892754
Benchmarking--108q--15us--02-Aug-2012-17-03-25.mat 0.925022
Benchmarking--108q--15us--02-Aug-2012-17-03-33.mat 0.979038
Benchmarking--108q--15us--02-Aug-2012-17-03-42.mat 0.543184
Benchmarking--108q--15us--02-Aug-2012-17-03-51.mat 0.977185
Benchmarking--108q--15us--02-Aug-2012-17-04-02.mat 0.954825
Benchmarking--108q--15us--02-Aug-2012-17-04-11.mat 0.989599
Benchmarking--108q--15us--02-Aug-2012-17-04-20.mat 0.343260
Benchmarking--108q--15us--02-Aug-2012-17-04-28.mat 0.824017
Benchmarking--108q--15us--02-Aug-2012-17-04-37.mat 0.957078
Benchmarking--108q--15us--02-Aug-2012-17-04-46.mat 0.025739
Benchmarking--108q--15us--02-Aug-2012-17-04-54.mat 0.712808
Benchmarking--108q--15us--02-Aug-2012-17-05-03.mat 0.375342
Benchmarking--108q--15us--02-Aug-2012-17-05-11.mat 0.451110
Benchmarking--108q--15us--02-Aug-2012-17-05-20.mat 0.958982
Benchmarking--108q--15us--02-Aug-2012-17-05-29.mat 0.135518
Benchmarking--108q--15us--02-Aug-2012-17-05-37.mat 0.665656
Benchmarking--108q--15us--02-Aug-2012-17-05-46.mat 0.927274
Benchmarking--108q--15us--02-Aug-2012-17-05-55.mat 0.557703
Benchmarking--108q--15us--02-Aug-2012-17-06-03.mat 0.084076
Benchmarking--108q--15us--02-Aug-2012-17-06-12.mat 0.975948
Benchmarking--108q--15us--02-Aug-2012-17-06-20.mat 0.642452
Benchmarking--108q--15us--02-Aug-2012-17-06-29.mat 0.829737
Benchmarking--108q--15us--02-Aug-2012-17-06-38.mat 0.891460
Benchmarking--108q--15us--02-Aug-2012-17-06-46.mat 0.734163
Benchmarking--108q--15us--02-Aug-2012-17-06-55.mat 0.003257
Benchmarking--108q--15us--02-Aug-2012-17-07-04.mat 0.672732
Benchmarking--108q--15us--02-Aug-2012-17-07-13.mat 0.083844
Benchmarking--108q--15us--02-Aug-2012-17-07-21.mat 0.732696
Benchmarking--108q--15us--02-Aug-2012-17-07-30.mat 0.122653
Benchmarking--108q--15us--02-Aug-2012-17-07-39.mat 0.815584
Benchmarking--108q--15us--02-Aug-2012-17-07-47.mat 0.924321
Benchmarking--108q--15us--02-Aug-2012-17-07-56.mat 0.764370
Benchmarking--108q--15us--02-Aug-2012-17-08-05.mat 0.387236
Benchmarking--108q--15us--02-Aug-2012-17-08-13.mat 0.953268
Benchmarking--108q--15us--02-Aug-2012-17-08-22.mat 0.015506
Benchmarking--108q--15us--02-Aug-2012-17-08-31.mat 0.568483
Benchmarking--108q--15us--02-Aug-2012-17-08-44.mat 0.140708
Benchmarking--108q--15us--02-Aug-2012-17-08-52.mat 0.758672
Benchmarking--108q--15us--02-Aug-2012-17-09-01.mat 0.013426
Benchmarking--108q--15us--02-Aug-2012-17-09-10.mat 0.002339
Benchmarking--108q--15us--02-Aug-2012-17-09-18.mat 0.927239
Benchmarking--108q--15us--02-Aug-2012-17-09-28.mat 0.953038
Benchmarking--108q--15us--02-Aug-2012-17-09-37.mat 0.846600
Benchmarking--108q--15us--02-Aug-2012-17-09-45.mat 0.162415
Benchmarking--108q--15us--02-Aug-2012-17-09-54.mat 0.045785
Benchmarking--108q--15us--02-Aug-2012-17-10-03.mat 0.987913
Benchmarking--108q--15us--02-Aug-2012-17-10-11.mat 0.845429
Benchmarking--108q--15us--02-Aug-2012-17-10-20.mat 0.903530
Benchmarking--108q--15us--02-Aug-2012-17-10-29.mat 0.978603
Benchmarking--108q--15us--02-Aug-2012-17-10-37.mat 0.972055
Benchmarking--108q--15us--02-Aug-2012-17-10-46.mat 0.995111
Benchmarking--108q--15us--02-Aug-2012-17-10-55.mat 0.150430
Benchmarking--108q--15us--02-Aug-2012-17-11-04.mat 0.980117
Benchmarking--108q--15us--02-Aug-2012-17-11-13.mat 0.942498
Benchmarking--108q--15us--02-Aug-2012-17-11-23.mat 0.261951
Benchmarking--108q--15us--02-Aug-2012-17-11-32.mat 0.035852
Benchmarking--108q--15us--02-Aug-2012-17-11-40.mat 0.001749
Benchmarking--108q--15us--02-Aug-2012-17-11-49.mat 0.613474
Benchmarking--108q--15us--02-Aug-2012-17-11-58.mat 0.980006
Benchmarking--108q--15us--02-Aug-2012-17-12-17.mat 0.907056
Benchmarking--108q--15us--02-Aug-2012-17-12-26.mat 0.440821
Benchmarking--108q--15us--02-Aug-2012-17-12-35.mat 0.971740
Benchmarking--108q--15us--02-Aug-2012-17-12-43.mat 0.821327
Benchmarking--108q--15us--02-Aug-2012-17-12-52.mat 0.971046
Benchmarking--108q--15us--02-Aug-2012-17-13-01.mat 0.646026
Benchmarking--108q--15us--02-Aug-2012-17-13-09.mat 0.937521
Benchmarking--108q--15us--02-Aug-2012-17-13-18.mat 0.980808
Benchmarking--108q--15us--02-Aug-2012-17-13-27.mat 0.961946
Benchmarking--108q--15us--02-Aug-2012-17-13-35.mat 0.729904
Benchmarking--108q--15us--02-Aug-2012-17-13-44.mat 0.915359
Benchmarking--108q--15us--02-Aug-2012-17-13-55.mat 0.627254
Benchmarking--108q--15us--02-Aug-2012-17-14-18.mat 0.977902
Benchmarking--108q--15us--02-Aug-2012-17-14-27.mat 0.270539
Benchmarking--108q--15us--02-Aug-2012-17-14-36.mat 0.883775
Benchmarking--108q--15us--02-Aug-2012-17-14-44.mat 0.834563
Benchmarking--108q--15us--02-Aug-2012-17-14-53.mat 0.685149
Benchmarking--108q--15us--02-Aug-2012-17-15-02.mat 0.305724
Benchmarking--108q--15us--02-Aug-2012-17-15-11.mat 0.088125
Benchmarking--108q--15us--02-Aug-2012-17-15-20.mat 0.376462
Benchmarking--108q--15us--02-Aug-2012-17-15-29.mat 0.011417
Benchmarking--108q--15us--02-Aug-2012-17-15-38.mat 0.585032
Benchmarking--108q--15us--02-Aug-2012-17-15-47.mat 0.522705
Benchmarking--108q--15us--02-Aug-2012-17-15-56.mat 0.989702
Benchmarking--108q--15us--02-Aug-2012-17-16-05.mat 0.745987
Benchmarking--108q--15us--02-Aug-2012-17-16-13.mat 0.970330
Benchmarking--108q--15us--02-Aug-2012-17-16-22.mat 0.945636
Benchmarking--108q--15us--02-Aug-2012-17-16-42.mat 0.866962
Benchmarking--108q--15us--02-Aug-2012-17-16-51.mat 0.627780
Benchmarking--108q--15us--02-Aug-2012-17-17-02.mat 0.910908
Benchmarking--108q--15us--02-Aug-2012-17-17-13.mat 0.882747
Benchmarking--108q--15us--02-Aug-2012-17-17-22.mat 0.990134
Benchmarking--108q--15us--02-Aug-2012-17-17-31.mat 0.796881
Benchmarking--108q--15us--02-Aug-2012-17-17-43.mat 0.316055
Benchmarking--108q--15us--02-Aug-2012-17-17-51.mat 0.024343
Benchmarking--108q--15us--02-Aug-2012-17-18-00.mat 0.089657
Benchmarking--108q--15us--02-Aug-2012-17-18-09.mat 0.906941
Benchmarking--108q--15us--02-Aug-2012-17-18-18.mat 0.953231
Benchmarking--108q--15us--02-Aug-2012-17-18-27.mat 0.880898
Benchmarking--108q--15us--02-Aug-2012-17-18-36.mat 0.017157
Benchmarking--108q--15us--02-Aug-2012-17-18-58.mat 0.442865
Benchmarking--108q--15us--02-Aug-2012-17-19-06.mat 0.944364
Benchmarking--108q--15us--02-Aug-2012-17-19-15.mat 0.009247
Benchmarking--108q--15us--02-Aug-2012-17-19-23.mat 0.960572
Benchmarking--108q--15us--02-Aug-2012-17-19-32.mat 0.748005
Benchmarking--108q--15us--02-Aug-2012-17-19-40.mat 0.972632
Benchmarking--108q--15us--02-Aug-2012-17-19-53.mat 0.728878
Benchmarking--108q--15us--02-Aug-2012-17-20-02.mat 0.984711
Benchmarking--108q--15us--02-Aug-2012-17-20-11.mat 0.175580
Benchmarking--108q--15us--02-Aug-2012-17-20-20.mat 0.155025
Benchmarking--108q--15us--02-Aug-2012-17-20-28.mat 0.198378
Benchmarking--108q--15us--02-Aug-2012-17-20-37.mat 0.015363
Benchmarking--108q--15us--02-Aug-2012-17-20-46.mat 0.222621
Benchmarking--108q--15us--02-Aug-2012-17-20-55.mat 0.954874
Benchmarking--108q--15us--02-Aug-2012-17-21-04.mat 0.706048
Benchmarking--108q--15us--02-Aug-2012-17-21-13.mat 0.950874
Benchmarking--108q--15us--02-Aug-2012-17-21-21.mat 0.125051
Benchmarking--108q--15us--02-Aug-2012-17-21-30.mat 0.508539
Benchmarking--108q--15us--02-Aug-2012-17-21-39.mat 0.506608
Benchmarking--108q--15us--02-Aug-2012-17-21-47.mat 0.213466
Benchmarking--108q--15us--02-Aug-2012-17-21-56.mat 0.957336
Benchmarking--108q--15us--02-Aug-2012-17-22-06.mat 0.928654
Benchmarking--108q--15us--02-Aug-2012-17-22-14.mat 0.959289
Benchmarking--108q--15us--02-Aug-2012-17-22-23.mat 0.953436
Benchmarking--108q--15us--02-Aug-2012-17-22-33.mat 0.909426
Benchmarking--108q--15us--02-Aug-2012-17-22-41.mat 0.959275
Benchmarking--108q--15us--02-Aug-2012-17-22-50.mat 0.375996
Benchmarking--108q--15us--02-Aug-2012-17-22-59.mat 0.952033
Benchmarking--108q--15us--02-Aug-2012-17-23-08.mat 0.897420
Benchmarking--108q--15us--02-Aug-2012-17-23-16.mat 0.903959
Benchmarking--108q--15us--02-Aug-2012-17-23-25.mat 0.868426
Benchmarking--108q--15us--02-Aug-2012-17-23-33.mat 0.714731
Benchmarking--108q--15us--02-Aug-2012-17-23-42.mat 0.712781
Benchmarking--108q--15us--02-Aug-2012-17-23-51.mat 0.853626
Benchmarking--108q--15us--02-Aug-2012-17-23-59.mat 0.949575
Benchmarking--108q--15us--02-Aug-2012-17-24-08.mat 0.980041
Benchmarking--108q--15us--02-Aug-2012-17-24-17.mat 0.990211
Benchmarking--108q--15us--02-Aug-2012-17-24-26.mat 0.466867
Benchmarking--108q--15us--02-Aug-2012-17-24-35.mat 0.775973
Benchmarking--108q--15us--02-Aug-2012-17-24-44.mat 0.910506
Benchmarking--108q--15us--02-Aug-2012-17-24-53.mat 0.978321
Benchmarking--108q--15us--02-Aug-2012-17-25-02.mat 0.877304
Benchmarking--108q--15us--02-Aug-2012-17-25-10.mat 0.978395
Benchmarking--108q--15us--02-Aug-2012-17-25-19.mat 0.950257
Benchmarking--108q--15us--02-Aug-2012-17-25-28.mat 0.934820
Benchmarking--108q--15us--02-Aug-2012-17-25-37.mat 0.959781
Benchmarking--108q--15us--02-Aug-2012-17-25-45.mat 0.861396
Benchmarking--108q--15us--02-Aug-2012-17-25-54.mat 0.592229
Benchmarking--108q--15us--02-Aug-2012-17-26-02.mat 0.990220
Benchmarking--108q--15us--02-Aug-2012-17-26-11.mat 0.636698
Benchmarking--108q--15us--02-Aug-2012-17-26-20.mat 0.949803
Benchmarking--108q--15us--02-Aug-2012-17-26-28.mat 0.906113
Benchmarking--108q--15us--02-Aug-2012-17-26-37.mat 0.895955
Benchmarking--108q--15us--02-Aug-2012-17-26-46.mat 0.953084
Benchmarking--108q--15us--02-Aug-2012-17-26-54.mat 0.768521
Benchmarking--108q--15us--02-Aug-2012-17-27-03.mat 0.564841
Benchmarking--108q--15us--02-Aug-2012-17-27-11.mat 0.103560
Benchmarking--108q--15us--02-Aug-2012-17-27-20.mat 0.047150
Benchmarking--108q--15us--02-Aug-2012-17-27-29.mat 0.506793
Benchmarking--108q--15us--02-Aug-2012-17-27-37.mat 0.777072
Benchmarking--108q--15us--02-Aug-2012-17-27-46.mat 0.844137
Benchmarking--108q--15us--02-Aug-2012-17-27-55.mat 0.858316
Benchmarking--108q--15us--02-Aug-2012-17-28-03.mat 0.506819
Benchmarking--108q--15us--02-Aug-2012-17-28-12.mat 0.413793
Benchmarking--108q--15us--02-Aug-2012-17-28-21.mat 0.176396
Benchmarking--108q--15us--02-Aug-2012-17-28-29.mat 0.009441
Benchmarking--108q--15us--02-Aug-2012-17-28-38.mat 0.970843
Benchmarking--108q--15us--02-Aug-2012-17-28-47.mat 0.088693
Benchmarking--108q--15us--02-Aug-2012-17-28-55.mat 0.071158
Benchmarking--108q--15us--02-Aug-2012-17-29-04.mat 0.000140
Benchmarking--108q--15us--02-Aug-2012-17-29-13.mat 0.006166
Benchmarking--108q--15us--02-Aug-2012-17-29-21.mat 0.966512
Benchmarking--108q--15us--02-Aug-2012-17-29-30.mat 0.374769
Benchmarking--108q--15us--02-Aug-2012-17-29-38.mat 0.974066
Benchmarking--108q--15us--02-Aug-2012-17-29-47.mat 0.816324
Benchmarking--108q--15us--02-Aug-2012-17-29-56.mat 0.677317
Benchmarking--108q--15us--02-Aug-2012-17-30-05.mat 0.019413
Benchmarking--108q--15us--02-Aug-2012-17-30-13.mat 0.318822
Benchmarking--108q--15us--02-Aug-2012-17-30-22.mat 0.628992
Benchmarking--108q--15us--02-Aug-2012-17-30-30.mat 0.766057
Benchmarking--108q--15us--02-Aug-2012-17-30-39.mat 0.010200
Benchmarking--108q--15us--02-Aug-2012-17-30-48.mat 0.387588
Benchmarking--108q--15us--02-Aug-2012-17-30-56.mat 0.170768
Benchmarking--108q--15us--02-Aug-2012-17-31-05.mat 0.881954
Benchmarking--108q--15us--02-Aug-2012-17-31-14.mat 0.008074
Benchmarking--108q--15us--02-Aug-2012-17-31-22.mat 0.881975
Benchmarking--108q--15us--02-Aug-2012-17-31-31.mat 0.901058
Benchmarking--108q--15us--02-Aug-2012-17-31-40.mat 0.747270
Benchmarking--108q--15us--02-Aug-2012-17-31-48.mat 0.521821
Benchmarking--108q--15us--02-Aug-2012-17-31-57.mat 0.721341
Benchmarking--108q--15us--02-Aug-2012-17-32-06.mat 0.946922
Benchmarking--108q--15us--02-Aug-2012-17-32-14.mat 0.935153
Benchmarking--108q--15us--02-Aug-2012-17-32-23.mat 0.933804
Benchmarking--108q--15us--02-Aug-2012-17-32-31.mat 0.689939
Benchmarking--108q--15us--02-Aug-2012-17-32-40.mat 0.655270
Benchmarking--108q--15us--02-Aug-2012-17-32-49.mat 0.834066
Benchmarking--108q--15us--02-Aug-2012-17-32-57.mat 0.933179
Benchmarking--108q--15us--02-Aug-2012-17-33-06.mat 0.083608
Benchmarking--108q--15us--02-Aug-2012-17-33-15.mat 0.084531
Benchmarking--108q--15us--02-Aug-2012-17-33-23.mat 0.941616
Benchmarking--108q--15us--02-Aug-2012-17-33-32.mat 0.385425
Benchmarking--108q--15us--02-Aug-2012-17-33-41.mat 0.710880
Benchmarking--108q--15us--02-Aug-2012-17-33-49.mat 0.949990
Benchmarking--108q--15us--02-Aug-2012-17-33-58.mat 0.648207
Benchmarking--108q--15us--02-Aug-2012-17-34-06.mat 0.228942
Benchmarking--108q--15us--02-Aug-2012-17-34-15.mat 0.624324
Benchmarking--108q--15us--02-Aug-2012-17-34-24.mat 0.978021
Benchmarking--108q--15us--02-Aug-2012-17-34-33.mat 0.697460
Benchmarking--108q--15us--02-Aug-2012-17-34-41.mat 0.914570
Benchmarking--108q--15us--02-Aug-2012-17-34-50.mat 0.264790
Benchmarking--108q--15us--02-Aug-2012-17-34-59.mat 0.098594
Benchmarking--108q--15us--02-Aug-2012-17-35-07.mat 0.482379
Benchmarking--108q--15us--02-Aug-2012-17-35-16.mat 0.964147
Benchmarking--108q--15us--02-Aug-2012-17-35-25.mat 0.942481
Benchmarking--108q--15us--02-Aug-2012-17-35-33.mat 0.971525
Benchmarking--108q--15us--02-Aug-2012-17-35-42.mat 0.954089
Benchmarking--108q--15us--02-Aug-2012-17-35-51.mat 0.665857
Benchmarking--108q--15us--02-Aug-2012-17-35-59.mat 0.905576
Benchmarking--108q--15us--02-Aug-2012-17-36-08.mat 0.153823
Benchmarking--108q--15us--02-Aug-2012-17-36-16.mat 0.912113
Benchmarking--108q--15us--02-Aug-2012-17-36-25.mat 0.731577
Benchmarking--108q--15us--02-Aug-2012-17-36-34.mat 0.947153
Benchmarking--108q--15us--02-Aug-2012-17-36-42.mat 0.544831
Benchmarking--108q--15us--02-Aug-2012-17-36-51.mat 0.819503
Benchmarking--108q--15us--02-Aug-2012-17-37-00.mat 0.947535
Benchmarking--108q--15us--02-Aug-2012-17-37-08.mat 0.597946
Benchmarking--108q--15us--02-Aug-2012-17-37-17.mat 0.807482
Benchmarking--108q--15us--02-Aug-2012-17-37-25.mat 0.893221
Benchmarking--108q--15us--02-Aug-2012-17-37-34.mat 0.070390
Benchmarking--108q--15us--02-Aug-2012-17-37-43.mat 0.769891
Benchmarking--108q--15us--02-Aug-2012-17-37-51.mat 0.870492
Benchmarking--108q--15us--02-Aug-2012-17-38-00.mat 0.691319
Benchmarking--108q--15us--02-Aug-2012-17-38-09.mat 0.614476
Benchmarking--108q--15us--02-Aug-2012-17-38-17.mat 0.969903
Benchmarking--108q--15us--02-Aug-2012-17-38-26.mat 0.959443
Benchmarking--108q--15us--02-Aug-2012-17-38-34.mat 0.489044
Benchmarking--108q--15us--02-Aug-2012-17-38-43.mat 0.982922
Benchmarking--108q--15us--02-Aug-2012-17-38-52.mat 0.911399
Benchmarking--108q--15us--02-Aug-2012-17-39-00.mat 0.576355
Benchmarking--108q--15us--02-Aug-2012-17-39-09.mat 0.773719
Benchmarking--108q--15us--02-Aug-2012-17-39-18.mat 0.811155
Benchmarking--108q--15us--02-Aug-2012-17-39-27.mat 0.912883
Benchmarking--108q--15us--02-Aug-2012-17-39-35.mat 0.440083
Benchmarking--108q--15us--02-Aug-2012-17-39-44.mat 0.927952
Benchmarking--108q--15us--02-Aug-2012-17-39-52.mat 0.913242
Benchmarking--108q--15us--02-Aug-2012-17-40-01.mat 0.231628
Benchmarking--108q--15us--02-Aug-2012-17-40-10.mat 0.000804
Benchmarking--108q--15us--02-Aug-2012-17-40-18.mat 0.989241
Benchmarking--108q--15us--02-Aug-2012-17-40-27.mat 0.974071
Benchmarking--108q--15us--02-Aug-2012-17-40-36.mat 0.615233
Benchmarking--108q--15us--02-Aug-2012-17-40-44.mat 0.756695
Benchmarking--108q--15us--02-Aug-2012-17-40-53.mat 0.814592
Benchmarking--108q--15us--02-Aug-2012-17-41-02.mat 0.295156
Benchmarking--108q--15us--02-Aug-2012-17-41-10.mat 0.695953
Benchmarking--108q--15us--02-Aug-2012-17-41-19.mat 0.884012
Benchmarking--108q--15us--02-Aug-2012-17-41-28.mat 0.015363
Benchmarking--108q--15us--02-Aug-2012-17-41-36.mat 0.776838
Benchmarking--108q--15us--02-Aug-2012-17-41-45.mat 0.885586
Benchmarking--108q--15us--02-Aug-2012-17-41-54.mat 0.943424
Benchmarking--108q--15us--02-Aug-2012-17-42-02.mat 0.917841
Benchmarking--108q--15us--02-Aug-2012-17-42-11.mat 0.123094
Benchmarking--108q--15us--02-Aug-2012-17-42-20.mat 0.715992
Benchmarking--108q--15us--02-Aug-2012-17-42-28.mat 0.859530
Benchmarking--108q--15us--02-Aug-2012-17-42-37.mat 0.911189
Benchmarking--108q--15us--02-Aug-2012-17-42-46.mat 0.854391
Benchmarking--108q--15us--02-Aug-2012-17-42-54.mat 0.001304
Benchmarking--108q--15us--02-Aug-2012-17-43-03.mat 0.765434
Benchmarking--108q--15us--02-Aug-2012-17-43-12.mat 0.007471
Benchmarking--108q--15us--02-Aug-2012-17-43-20.mat 0.010893
Benchmarking--108q--15us--02-Aug-2012-17-43-29.mat 0.831759
Benchmarking--108q--15us--02-Aug-2012-17-43-38.mat 0.979543
Benchmarking--108q--15us--02-Aug-2012-17-43-47.mat 0.870934
Benchmarking--108q--15us--02-Aug-2012-17-43-55.mat 0.179498
Benchmarking--108q--15us--02-Aug-2012-17-44-04.mat 0.878283
Benchmarking--108q--15us--02-Aug-2012-17-44-12.mat 0.236542
Benchmarking--108q--15us--02-Aug-2012-17-44-21.mat 0.242141
Benchmarking--108q--15us--02-Aug-2012-17-44-30.mat 1.000000
Benchmarking--108q--15us--02-Aug-2012-17-44-38.mat 0.374500
Benchmarking--108q--15us--02-Aug-2012-17-44-47.mat 0.970867
Benchmarking--108q--15us--02-Aug-2012-17-44-56.mat 0.166604
Benchmarking--108q--15us--02-Aug-2012-17-45-04.mat 0.978495
Benchmarking--108q--15us--02-Aug-2012-17-45-13.mat 0.574005
Benchmarking--108q--15us--02-Aug-2012-17-45-21.mat 0.710999
Benchmarking--108q--15us--02-Aug-2012-17-45-30.mat 0.023405
Benchmarking--108q--15us--02-Aug-2012-17-45-39.mat 0.724691
Benchmarking--108q--15us--02-Aug-2012-17-45-47.mat 0.720257
Benchmarking--108q--15us--02-Aug-2012-17-45-56.mat 0.764716
Benchmarking--108q--15us--02-Aug-2012-17-46-05.mat 0.025121
Benchmarking--108q--15us--02-Aug-2012-17-46-13.mat 0.929369
Benchmarking--108q--15us--02-Aug-2012-17-46-22.mat 0.928097
Benchmarking--108q--15us--02-Aug-2012-17-46-31.mat 0.008063
Benchmarking--108q--15us--02-Aug-2012-17-46-39.mat 0.839150
Benchmarking--108q--15us--02-Aug-2012-17-46-48.mat 0.416531
Benchmarking--108q--15us--02-Aug-2012-17-46-56.mat 0.694794
Benchmarking--108q--15us--02-Aug-2012-17-47-05.mat 0.861063
Benchmarking--108q--15us--02-Aug-2012-17-47-14.mat 0.869893
Benchmarking--108q--15us--02-Aug-2012-17-47-22.mat 0.884293
Benchmarking--108q--15us--02-Aug-2012-17-47-31.mat 0.336603
Benchmarking--108q--15us--02-Aug-2012-17-47-40.mat 0.937575
Benchmarking--108q--15us--02-Aug-2012-17-47-48.mat 0.977138
Benchmarking--108q--15us--02-Aug-2012-17-47-57.mat 0.022587
Benchmarking--108q--15us--02-Aug-2012-17-48-06.mat 0.073605
Benchmarking--108q--15us--02-Aug-2012-17-48-14.mat 0.478520
Benchmarking--108q--15us--02-Aug-2012-17-48-23.mat 0.948871
Benchmarking--108q--15us--02-Aug-2012-17-48-32.mat 0.917854
Benchmarking--108q--15us--02-Aug-2012-17-48-40.mat 0.969760
Benchmarking--108q--15us--02-Aug-2012-17-48-49.mat 0.270612
Benchmarking--108q--15us--02-Aug-2012-17-48-58.mat 0.931366
Benchmarking--108q--15us--02-Aug-2012-17-49-06.mat 0.767866
Benchmarking--108q--15us--02-Aug-2012-17-49-15.mat 0.521186
Benchmarking--108q--15us--02-Aug-2012-17-49-24.mat 0.928373
Benchmarking--108q--15us--02-Aug-2012-17-49-32.mat 0.742082
Benchmarking--108q--15us--02-Aug-2012-17-49-41.mat 0.487726
Benchmarking--108q--15us--02-Aug-2012-17-49-50.mat 0.992428
Benchmarking--108q--15us--02-Aug-2012-17-49-58.mat 0.594550
Benchmarking--108q--15us--02-Aug-2012-17-50-07.mat 0.270532
Benchmarking--108q--15us--02-Aug-2012-17-50-15.mat 0.015621
Benchmarking--108q--15us--02-Aug-2012-17-50-24.mat 0.826657
Benchmarking--108q--15us--02-Aug-2012-17-50-33.mat 0.906690
Benchmarking--108q--15us--02-Aug-2012-17-50-41.mat 0.856780
Benchmarking--108q--15us--02-Aug-2012-17-50-50.mat 0.325878
Benchmarking--108q--15us--02-Aug-2012-17-50-59.mat 0.615742
Benchmarking--108q--15us--02-Aug-2012-17-51-07.mat 0.766301
Benchmarking--108q--15us--02-Aug-2012-17-51-16.mat 0.313096
Benchmarking--108q--15us--02-Aug-2012-17-51-24.mat 0.716759
Benchmarking--108q--15us--02-Aug-2012-17-51-33.mat 0.148673
Benchmarking--108q--15us--02-Aug-2012-17-51-42.mat 0.583631
Benchmarking--108q--15us--02-Aug-2012-17-51-50.mat 0.952911
Benchmarking--108q--15us--02-Aug-2012-17-51-59.mat 0.481428
Benchmarking--108q--15us--02-Aug-2012-17-52-08.mat 0.835065
Benchmarking--108q--15us--02-Aug-2012-17-52-16.mat 0.381342
Benchmarking--108q--15us--02-Aug-2012-17-52-25.mat 0.953788
Benchmarking--108q--15us--02-Aug-2012-17-52-34.mat 0.975356
Benchmarking--108q--15us--02-Aug-2012-17-52-42.mat 0.193851
Benchmarking--108q--15us--02-Aug-2012-17-52-51.mat 0.982005
Benchmarking--108q--15us--02-Aug-2012-17-53-00.mat 0.970491
Benchmarking--108q--15us--02-Aug-2012-17-53-08.mat 0.907170
Benchmarking--108q--15us--02-Aug-2012-17-53-17.mat 0.950115
Benchmarking--108q--15us--02-Aug-2012-17-53-25.mat 0.942201
Benchmarking--108q--15us--02-Aug-2012-17-53-34.mat 0.914035
Benchmarking--108q--15us--02-Aug-2012-17-53-43.mat 0.646950
Benchmarking--108q--15us--02-Aug-2012-17-53-51.mat 0.918464
Benchmarking--108q--15us--02-Aug-2012-17-54-00.mat 0.667127
Benchmarking--108q--15us--02-Aug-2012-17-54-09.mat 0.911321
Benchmarking--108q--15us--02-Aug-2012-17-54-17.mat 0.902023
Benchmarking--108q--15us--02-Aug-2012-17-54-26.mat 0.830736
Benchmarking--108q--15us--02-Aug-2012-17-54-35.mat 0.867993
Benchmarking--108q--15us--02-Aug-2012-17-54-43.mat 0.952536
Benchmarking--108q--15us--02-Aug-2012-17-54-52.mat 0.956570
Benchmarking--108q--15us--02-Aug-2012-17-55-00.mat 0.937676
Benchmarking--108q--15us--02-Aug-2012-17-55-09.mat 0.638539
Benchmarking--108q--15us--02-Aug-2012-17-55-18.mat 0.304337
Benchmarking--108q--15us--02-Aug-2012-17-55-26.mat 0.469211
Benchmarking--108q--15us--02-Aug-2012-17-55-35.mat 0.986979
Benchmarking--108q--15us--02-Aug-2012-17-55-44.mat 0.887275
Benchmarking--108q--15us--02-Aug-2012-17-55-52.mat 0.844391
Benchmarking--108q--15us--02-Aug-2012-17-56-01.mat 0.081920
Benchmarking--108q--15us--02-Aug-2012-17-56-09.mat 0.887740
Benchmarking--108q--15us--02-Aug-2012-17-56-18.mat 0.976841
Benchmarking--108q--15us--02-Aug-2012-17-56-27.mat 0.739359
Benchmarking--108q--15us--02-Aug-2012-17-56-35.mat 0.365350
Benchmarking--108q--15us--02-Aug-2012-17-56-44.mat 0.629849
Benchmarking--108q--15us--02-Aug-2012-17-56-53.mat 0.018502
Benchmarking--108q--15us--02-Aug-2012-17-57-01.mat 0.711930
Benchmarking--108q--15us--02-Aug-2012-17-57-10.mat 0.711984
Benchmarking--108q--15us--02-Aug-2012-17-57-18.mat 0.002188
Benchmarking--108q--15us--02-Aug-2012-17-57-27.mat 0.965895
Benchmarking--108q--15us--02-Aug-2012-17-57-36.mat 0.105600
Benchmarking--108q--15us--02-Aug-2012-17-57-44.mat 0.662285
Benchmarking--108q--15us--02-Aug-2012-17-57-53.mat 0.439804
Benchmarking--108q--15us--02-Aug-2012-17-58-02.mat 0.977284
Benchmarking--108q--15us--02-Aug-2012-17-58-10.mat 0.840367
Benchmarking--108q--15us--02-Aug-2012-17-58-19.mat 0.835355
Benchmarking--108q--15us--02-Aug-2012-17-58-31.mat 0.961544
Benchmarking--108q--15us--02-Aug-2012-17-58-39.mat 0.947466
Benchmarking--108q--15us--02-Aug-2012-17-58-48.mat 0.662164
Benchmarking--108q--15us--02-Aug-2012-17-58-57.mat 0.016113
Benchmarking--108q--15us--02-Aug-2012-17-59-05.mat 0.480575
Benchmarking--108q--15us--02-Aug-2012-17-59-14.mat 0.420720
Benchmarking--108q--15us--02-Aug-2012-17-59-23.mat 0.000070
Benchmarking--108q--15us--02-Aug-2012-17-59-31.mat 0.945554
Benchmarking--108q--15us--02-Aug-2012-17-59-40.mat 0.821556
Benchmarking--108q--15us--02-Aug-2012-17-59-49.mat 0.932688
Benchmarking--108q--15us--02-Aug-2012-17-59-57.mat 0.678327
Benchmarking--108q--15us--02-Aug-2012-18-00-06.mat 0.686188
Benchmarking--108q--15us--02-Aug-2012-18-00-14.mat 0.986401
Benchmarking--108q--15us--02-Aug-2012-18-00-23.mat 0.771507
Benchmarking--108q--15us--02-Aug-2012-18-00-32.mat 0.287812
Benchmarking--108q--15us--02-Aug-2012-18-00-40.mat 0.979927
Benchmarking--108q--15us--02-Aug-2012-18-00-49.mat 0.000281
Benchmarking--108q--15us--02-Aug-2012-18-00-57.mat 0.879521
Benchmarking--108q--15us--02-Aug-2012-18-01-06.mat 0.990631
Benchmarking--108q--15us--02-Aug-2012-18-01-15.mat 0.928291
Benchmarking--108q--15us--02-Aug-2012-18-01-23.mat 0.895828
Benchmarking--108q--15us--02-Aug-2012-18-01-32.mat 0.903260
Benchmarking--108q--15us--02-Aug-2012-18-01-41.mat 0.017707
Benchmarking--108q--15us--02-Aug-2012-18-01-49.mat 0.825176
Benchmarking--108q--15us--02-Aug-2012-18-01-58.mat 0.658456
Benchmarking--108q--15us--02-Aug-2012-18-02-07.mat 0.050081
Benchmarking--108q--15us--02-Aug-2012-18-02-15.mat 0.939953
Benchmarking--108q--15us--02-Aug-2012-18-02-24.mat 0.260838
Benchmarking--108q--15us--02-Aug-2012-18-02-33.mat 0.436030
Benchmarking--108q--15us--02-Aug-2012-18-02-41.mat 0.977212
Benchmarking--108q--15us--02-Aug-2012-18-02-50.mat 0.769676
Benchmarking--108q--15us--02-Aug-2012-18-02-58.mat 0.444649
Benchmarking--108q--15us--02-Aug-2012-18-03-07.mat 0.844517
Benchmarking--108q--15us--02-Aug-2012-18-03-16.mat 0.888214
Benchmarking--108q--15us--02-Aug-2012-18-03-24.mat 0.414380
Benchmarking--108q--15us--02-Aug-2012-18-03-33.mat 0.627239
Benchmarking--108q--15us--02-Aug-2012-18-03-42.mat 0.960841
Benchmarking--108q--15us--02-Aug-2012-18-03-50.mat 0.956763
Benchmarking--108q--15us--02-Aug-2012-18-03-59.mat 0.647551
Benchmarking--108q--15us--02-Aug-2012-18-04-08.mat 0.068241
Benchmarking--108q--15us--02-Aug-2012-18-04-16.mat 0.971349
Benchmarking--108q--15us--02-Aug-2012-18-04-25.mat 0.222550
Benchmarking--108q--15us--02-Aug-2012-18-04-34.mat 0.282556
Benchmarking--108q--15us--02-Aug-2012-18-04-42.mat 0.991549
Benchmarking--108q--15us--02-Aug-2012-18-04-51.mat 0.766756
Benchmarking--108q--15us--02-Aug-2012-18-05-00.mat 0.936489
Benchmarking--108q--15us--02-Aug-2012-18-05-07.mat 0.879922
Benchmarking--108q--15us--02-Aug-2012-18-05-16.mat 0.159013
Benchmarking--108q--15us--02-Aug-2012-18-05-25.mat 0.088043
Benchmarking--108q--15us--02-Aug-2012-18-05-33.mat 0.484713
Benchmarking--108q--15us--02-Aug-2012-18-05-42.mat 0.945734
Benchmarking--108q--15us--02-Aug-2012-18-05-51.mat 0.864216
Benchmarking--108q--15us--02-Aug-2012-18-05-59.mat 0.771891
Benchmarking--108q--15us--02-Aug-2012-18-06-08.mat 0.277992
Benchmarking--108q--15us--02-Aug-2012-18-06-17.mat 0.404249
Benchmarking--108q--15us--02-Aug-2012-18-06-25.mat 0.957776
Benchmarking--108q--15us--02-Aug-2012-18-06-34.mat 0.977848
Benchmarking--108q--15us--02-Aug-2012-18-06-42.mat 0.967704
Benchmarking--108q--15us--02-Aug-2012-18-06-51.mat 0.891076
Benchmarking--108q--15us--02-Aug-2012-18-07-00.mat 0.613875
Benchmarking--108q--15us--02-Aug-2012-18-07-08.mat 0.987651
Benchmarking--108q--15us--02-Aug-2012-18-07-17.mat 0.925919
Benchmarking--108q--15us--02-Aug-2012-18-07-26.mat 0.947600
Benchmarking--108q--15us--02-Aug-2012-18-07-35.mat 0.688789
Benchmarking--108q--15us--02-Aug-2012-18-07-44.mat 0.963289
Benchmarking--108q--15us--02-Aug-2012-18-07-52.mat 0.975901
Benchmarking--108q--15us--02-Aug-2012-18-08-01.mat 0.145097
Benchmarking--108q--15us--02-Aug-2012-18-08-10.mat 0.355161
Benchmarking--108q--15us--02-Aug-2012-18-08-19.mat 0.918186
Benchmarking--108q--15us--02-Aug-2012-18-08-28.mat 0.353416
Benchmarking--108q--15us--02-Aug-2012-18-08-39.mat 0.559343
Benchmarking--108q--15us--02-Aug-2012-18-08-48.mat 0.571891
Benchmarking--108q--15us--02-Aug-2012-18-08-56.mat 0.971814
Benchmarking--108q--15us--02-Aug-2012-18-09-05.mat 0.095738
Benchmarking--108q--15us--02-Aug-2012-18-09-14.mat 0.978142
Benchmarking--108q--15us--02-Aug-2012-18-09-22.mat 0.973220
Benchmarking--108q--15us--02-Aug-2012-18-09-31.mat 0.940643
Benchmarking--108q--15us--02-Aug-2012-18-09-40.mat 0.840757
Benchmarking--108q--15us--02-Aug-2012-18-09-48.mat 0.959670
Benchmarking--108q--15us--02-Aug-2012-18-09-57.mat 0.913783
Benchmarking--108q--15us--02-Aug-2012-18-10-06.mat 0.045727
Benchmarking--108q--15us--02-Aug-2012-18-10-14.mat 0.991644
Benchmarking--108q--15us--02-Aug-2012-18-10-23.mat 0.948949
Benchmarking--108q--15us--02-Aug-2012-18-10-32.mat 0.409085
Benchmarking--108q--15us--02-Aug-2012-18-10-40.mat 0.624978
Benchmarking--108q--15us--02-Aug-2012-18-10-49.mat 0.952802
Benchmarking--108q--15us--02-Aug-2012-18-10-57.mat 0.891569
Benchmarking--108q--15us--02-Aug-2012-18-11-06.mat 0.083531
Benchmarking--108q--15us--02-Aug-2012-18-11-15.mat 0.888061
Benchmarking--108q--15us--02-Aug-2012-18-11-23.mat 0.977335
Benchmarking--108q--15us--02-Aug-2012-18-11-32.mat 0.895041
Benchmarking--108q--15us--02-Aug-2012-18-11-41.mat 0.480666
Benchmarking--108q--15us--02-Aug-2012-18-11-49.mat 0.937429
Benchmarking--108q--15us--02-Aug-2012-18-11-58.mat 0.235862
Benchmarking--108q--15us--02-Aug-2012-18-12-07.mat 0.593237
Benchmarking--108q--15us--02-Aug-2012-18-12-15.mat 0.927385
Benchmarking--108q--15us--02-Aug-2012-18-12-24.mat 0.809489
Benchmarking--108q--15us--02-Aug-2012-18-12-33.mat 0.951593
Benchmarking--108q--15us--02-Aug-2012-18-12-41.mat 0.678307
Benchmarking--108q--15us--02-Aug-2012-18-12-50.mat 0.982770
Benchmarking--108q--15us--02-Aug-2012-18-12-59.mat 0.123681
Benchmarking--108q--15us--02-Aug-2012-18-13-07.mat 0.615558
Benchmarking--108q--15us--02-Aug-2012-18-13-16.mat 0.209431
Benchmarking--108q--15us--02-Aug-2012-18-13-25.mat 0.476997
Benchmarking--108q--15us--02-Aug-2012-18-13-33.mat 0.030749
Benchmarking--108q--15us--02-Aug-2012-18-13-42.mat 0.315583
Benchmarking--108q--15us--02-Aug-2012-18-13-51.mat 0.713743
Benchmarking--108q--15us--02-Aug-2012-18-13-59.mat 0.911390
Benchmarking--108q--15us--02-Aug-2012-18-14-08.mat 0.089476
Benchmarking--108q--15us--02-Aug-2012-18-14-17.mat 0.403017
Benchmarking--108q--15us--02-Aug-2012-18-14-26.mat 0.962116
Benchmarking--108q--15us--02-Aug-2012-18-14-34.mat 0.209946
Benchmarking--108q--15us--02-Aug-2012-18-14-43.mat 0.972898
Benchmarking--108q--15us--02-Aug-2012-18-14-52.mat 0.970097
Benchmarking--108q--15us--02-Aug-2012-18-15-00.mat 0.222440
Benchmarking--108q--15us--02-Aug-2012-18-15-09.mat 0.960666
Benchmarking--108q--15us--02-Aug-2012-18-15-17.mat 0.663568
Benchmarking--108q--15us--02-Aug-2012-18-15-26.mat 0.970768
Benchmarking--108q--15us--02-Aug-2012-18-15-35.mat 0.710912
Benchmarking--108q--15us--02-Aug-2012-18-15-43.mat 0.938913
Benchmarking--108q--15us--02-Aug-2012-18-15-52.mat 0.098374
Benchmarking--108q--15us--02-Aug-2012-18-16-01.mat 0.859358
Benchmarking--108q--15us--02-Aug-2012-18-16-09.mat 0.981811
Benchmarking--108q--15us--02-Aug-2012-18-16-18.mat 0.679033
Benchmarking--108q--15us--02-Aug-2012-18-16-26.mat 0.957100
Benchmarking--108q--15us--02-Aug-2012-18-16-35.mat 0.717808
Benchmarking--108q--15us--02-Aug-2012-18-16-44.mat 0.957050
Benchmarking--108q--15us--02-Aug-2012-18-16-52.mat 0.991284
Benchmarking--108q--15us--02-Aug-2012-18-17-01.mat 0.976613
Benchmarking--108q--15us--02-Aug-2012-18-17-10.mat 0.505706
Benchmarking--108q--15us--02-Aug-2012-18-17-18.mat 0.461494
Benchmarking--108q--15us--02-Aug-2012-18-17-27.mat 0.908768
Benchmarking--108q--15us--02-Aug-2012-18-17-36.mat 0.987513
Benchmarking--108q--15us--02-Aug-2012-18-17-44.mat 0.965625
Benchmarking--108q--15us--02-Aug-2012-18-17-53.mat 0.831917
Benchmarking--108q--15us--02-Aug-2012-18-18-02.mat 0.508854
Benchmarking--108q--15us--02-Aug-2012-18-18-10.mat 0.430873
Benchmarking--108q--15us--02-Aug-2012-18-18-19.mat 0.958699
Benchmarking--108q--15us--02-Aug-2012-18-18-28.mat 0.400606
Benchmarking--108q--15us--02-Aug-2012-18-18-36.mat 0.987013
Benchmarking--108q--15us--02-Aug-2012-18-18-45.mat 0.130197
Benchmarking--108q--15us--02-Aug-2012-18-18-53.mat 0.609771
Benchmarking--108q--15us--02-Aug-2012-18-19-02.mat 0.440381
Benchmarking--108q--15us--02-Aug-2012-18-19-11.mat 0.481619
Benchmarking--108q--15us--02-Aug-2012-18-19-19.mat 0.476556
Benchmarking--108q--15us--02-Aug-2012-18-19-28.mat 0.958362
Benchmarking--108q--15us--02-Aug-2012-18-19-37.mat 0.044789
Benchmarking--108q--15us--02-Aug-2012-18-19-45.mat 0.984127
Benchmarking--108q--15us--02-Aug-2012-18-19-54.mat 0.065252
Benchmarking--108q--15us--02-Aug-2012-18-20-03.mat 0.023148
Benchmarking--108q--15us--02-Aug-2012-18-20-11.mat 0.153199
Benchmarking--108q--15us--02-Aug-2012-18-20-20.mat 0.950428
Benchmarking--108q--15us--02-Aug-2012-18-20-29.mat 0.958979
Benchmarking--108q--15us--02-Aug-2012-18-20-37.mat 0.215673
Benchmarking--108q--15us--02-Aug-2012-18-20-46.mat 0.223039
Benchmarking--108q--15us--02-Aug-2012-18-20-54.mat 0.956830
Benchmarking--108q--15us--02-Aug-2012-18-21-03.mat 0.013421
Benchmarking--108q--15us--02-Aug-2012-18-21-12.mat 0.414568
Benchmarking--108q--15us--02-Aug-2012-18-21-21.mat 0.062149
Benchmarking--108q--15us--02-Aug-2012-18-21-29.mat 0.862471
Benchmarking--108q--15us--02-Aug-2012-18-21-38.mat 0.968517
Benchmarking--108q--15us--02-Aug-2012-18-21-46.mat 0.868628
Benchmarking--108q--15us--02-Aug-2012-18-21-55.mat 0.013852
Benchmarking--108q--15us--02-Aug-2012-18-22-04.mat 0.872009
Benchmarking--108q--15us--02-Aug-2012-18-22-12.mat 0.096057
Benchmarking--108q--15us--02-Aug-2012-18-22-21.mat 0.179292
Benchmarking--108q--15us--02-Aug-2012-18-22-30.mat 0.235442
Benchmarking--108q--15us--02-Aug-2012-18-22-38.mat 0.965365
Benchmarking--108q--15us--02-Aug-2012-18-22-47.mat 0.981766
Benchmarking--108q--15us--02-Aug-2012-18-22-56.mat 0.937390
Benchmarking--108q--15us--02-Aug-2012-18-23-04.mat 0.020938
Benchmarking--108q--15us--02-Aug-2012-18-23-13.mat 0.891193
Benchmarking--108q--15us--02-Aug-2012-18-23-22.mat 0.918818
Benchmarking--108q--15us--02-Aug-2012-18-23-30.mat 0.963705
Benchmarking--108q--15us--02-Aug-2012-18-23-39.mat 0.973124
Benchmarking--108q--15us--02-Aug-2012-18-23-47.mat 0.773460
Benchmarking--108q--15us--02-Aug-2012-18-23-59.mat 0.967223
Benchmarking--108q--15us--02-Aug-2012-18-24-08.mat 0.925676
Benchmarking--108q--15us--02-Aug-2012-18-24-16.mat 0.083487
Benchmarking--108q--15us--02-Aug-2012-18-24-25.mat 0.156841
Benchmarking--108q--15us--02-Aug-2012-18-24-34.mat 0.961557
Benchmarking--108q--15us--02-Aug-2012-18-24-42.mat 0.974191
Benchmarking--108q--15us--02-Aug-2012-18-24-51.mat 0.975688
Benchmarking--108q--15us--02-Aug-2012-18-24-59.mat 0.140939
Benchmarking--108q--15us--02-Aug-2012-18-25-08.mat 0.767702
Benchmarking--108q--15us--02-Aug-2012-18-25-17.mat 0.569582
Benchmarking--108q--15us--02-Aug-2012-18-25-25.mat 0.857453
Benchmarking--108q--15us--02-Aug-2012-18-25-34.mat 0.927463
Benchmarking--108q--15us--02-Aug-2012-18-25-43.mat 0.809416
Benchmarking--108q--15us--02-Aug-2012-18-25-51.mat 0.875582
Benchmarking--108q--15us--02-Aug-2012-18-26-00.mat 0.952416
Benchmarking--108q--15us--02-Aug-2012-18-26-09.mat 0.008872
Benchmarking--108q--15us--02-Aug-2012-18-26-17.mat 0.933914
Benchmarking--108q--15us--02-Aug-2012-18-26-26.mat 0.964860
Benchmarking--108q--15us--02-Aug-2012-18-26-34.mat 0.871777
Benchmarking--108q--15us--02-Aug-2012-18-26-43.mat 0.941819
Benchmarking--108q--15us--02-Aug-2012-18-26-52.mat 0.406984
Benchmarking--108q--15us--02-Aug-2012-18-27-00.mat 0.639655
Benchmarking--108q--15us--02-Aug-2012-18-27-09.mat 0.965766
Benchmarking--108q--15us--02-Aug-2012-18-27-18.mat 0.965411
Benchmarking--108q--15us--02-Aug-2012-18-27-26.mat 0.017908
Benchmarking--108q--15us--02-Aug-2012-18-27-35.mat 0.296872
Benchmarking--108q--15us--02-Aug-2012-18-27-44.mat 0.919340
Benchmarking--108q--15us--02-Aug-2012-18-27-52.mat 0.992201
Benchmarking--108q--15us--02-Aug-2012-18-28-01.mat 0.014227
Benchmarking--108q--15us--02-Aug-2012-18-28-10.mat 0.922432
Benchmarking--108q--15us--02-Aug-2012-18-28-18.mat 0.784400
Benchmarking--108q--15us--02-Aug-2012-18-28-27.mat 0.121505
Benchmarking--108q--15us--02-Aug-2012-18-28-35.mat 0.441249
Benchmarking--108q--15us--02-Aug-2012-18-28-44.mat 0.739364
Benchmarking--108q--15us--02-Aug-2012-18-28-53.mat 0.612419
Benchmarking--108q--15us--02-Aug-2012-18-29-01.mat 0.499522
Benchmarking--108q--15us--02-Aug-2012-18-29-10.mat 0.890704
Benchmarking--108q--15us--02-Aug-2012-18-29-19.mat 0.901190
Benchmarking--108q--15us--02-Aug-2012-18-29-27.mat 0.900452
Benchmarking--108q--15us--02-Aug-2012-18-29-36.mat 0.054709
Benchmarking--108q--15us--02-Aug-2012-18-29-45.mat 0.385567
Benchmarking--108q--15us--02-Aug-2012-18-29-53.mat 0.643884
Benchmarking--108q--15us--02-Aug-2012-18-30-02.mat 0.893126
Benchmarking--108q--15us--02-Aug-2012-18-30-11.mat 0.886786
Benchmarking--108q--15us--02-Aug-2012-18-30-19.mat 0.349470
Benchmarking--108q--15us--02-Aug-2012-18-30-28.mat 0.930960
Benchmarking--108q--15us--02-Aug-2012-18-30-37.mat 0.024398
Benchmarking--108q--15us--02-Aug-2012-18-30-45.mat 0.974571
Benchmarking--108q--15us--02-Aug-2012-18-30-54.mat 0.316657
Benchmarking--108q--15us--02-Aug-2012-18-31-03.mat 0.062416
Benchmarking--108q--15us--02-Aug-2012-18-31-11.mat 0.788106
Benchmarking--108q--15us--02-Aug-2012-18-31-20.mat 0.778818
Benchmarking--108q--15us--02-Aug-2012-18-31-28.mat 0.322275
Benchmarking--108q--15us--02-Aug-2012-18-31-37.mat 0.197433
Benchmarking--108q--15us--02-Aug-2012-18-31-46.mat 0.963368
Benchmarking--108q--15us--02-Aug-2012-18-31-54.mat 0.650427
Benchmarking--108q--15us--02-Aug-2012-18-32-03.mat 0.907181
Benchmarking--108q--15us--02-Aug-2012-18-32-12.mat 0.966549
Benchmarking--108q--15us--02-Aug-2012-18-32-20.mat 0.974029
Benchmarking--108q--15us--02-Aug-2012-18-32-29.mat 0.731431
Benchmarking--108q--15us--02-Aug-2012-18-32-37.mat 0.588475
Benchmarking--108q--15us--02-Aug-2012-18-32-46.mat 0.970459
Benchmarking--108q--15us--02-Aug-2012-18-32-55.mat 0.085289
Benchmarking--108q--15us--02-Aug-2012-18-33-03.mat 0.804686
Benchmarking--108q--15us--02-Aug-2012-18-33-12.mat 0.783247
Benchmarking--108q--15us--02-Aug-2012-18-33-21.mat 0.762981
Benchmarking--108q--15us--02-Aug-2012-18-33-29.mat 0.904454
Benchmarking--108q--15us--02-Aug-2012-18-33-38.mat 0.986662
Benchmarking--108q--15us--02-Aug-2012-18-33-47.mat 0.043235
Benchmarking--108q--15us--02-Aug-2012-18-33-55.mat 0.944071
Benchmarking--108q--15us--02-Aug-2012-18-34-04.mat 0.810130
Benchmarking--108q--15us--02-Aug-2012-18-34-13.mat 0.140028
Benchmarking--108q--15us--02-Aug-2012-18-34-22.mat 0.753285
Benchmarking--108q--15us--02-Aug-2012-18-34-29.mat 0.000549
Benchmarking--108q--15us--02-Aug-2012-18-34-38.mat 0.551332
Benchmarking--108q--15us--02-Aug-2012-18-34-47.mat 0.529122
Benchmarking--108q--15us--02-Aug-2012-18-34-56.mat 0.770668
Benchmarking--108q--15us--02-Aug-2012-18-35-04.mat 0.961185
Benchmarking--108q--15us--02-Aug-2012-18-35-13.mat 0.758072
Benchmarking--108q--15us--02-Aug-2012-18-35-21.mat 0.903243
Benchmarking--108q--15us--02-Aug-2012-18-35-30.mat 0.933554
Benchmarking--108q--15us--02-Aug-2012-18-35-39.mat 0.941852
Benchmarking--108q--15us--02-Aug-2012-18-35-47.mat 0.980160
Benchmarking--108q--15us--02-Aug-2012-18-35-56.mat 0.960751
Benchmarking--108q--15us--02-Aug-2012-18-36-05.mat 0.977797
Benchmarking--108q--15us--02-Aug-2012-18-36-13.mat 0.904649
Benchmarking--108q--15us--02-Aug-2012-18-36-22.mat 0.356446
Benchmarking--108q--15us--02-Aug-2012-18-36-31.mat 0.921241
Benchmarking--108q--15us--02-Aug-2012-18-36-39.mat 0.784568
Benchmarking--108q--15us--02-Aug-2012-18-36-48.mat 0.422587
Benchmarking--108q--15us--02-Aug-2012-18-36-57.mat 0.915591
Benchmarking--108q--15us--02-Aug-2012-18-37-05.mat 0.800615
Benchmarking--108q--15us--02-Aug-2012-18-37-14.mat 0.367915
Benchmarking--108q--15us--02-Aug-2012-18-37-23.mat 0.952799
Benchmarking--108q--15us--02-Aug-2012-18-37-31.mat 0.908498
Benchmarking--108q--15us--02-Aug-2012-18-37-40.mat 0.816472
Benchmarking--108q--15us--02-Aug-2012-18-37-49.mat 0.919670
Benchmarking--108q--15us--02-Aug-2012-18-37-57.mat 0.083159
Benchmarking--108q--15us--02-Aug-2012-18-38-06.mat 0.890236
Benchmarking--108q--15us--02-Aug-2012-18-38-15.mat 0.593225
Benchmarking--108q--15us--02-Aug-2012-18-38-23.mat 0.862772
Benchmarking--108q--15us--02-Aug-2012-18-38-32.mat 0.760782
Benchmarking--108q--15us--02-Aug-2012-18-38-40.mat 0.807714
Benchmarking--108q--15us--02-Aug-2012-18-38-49.mat 0.831633
Benchmarking--108q--15us--02-Aug-2012-18-38-58.mat 0.956916
Benchmarking--108q--15us--02-Aug-2012-18-39-06.mat 0.920886
Benchmarking--108q--15us--02-Aug-2012-18-39-15.mat 0.970704
Benchmarking--108q--15us--02-Aug-2012-18-39-24.mat 0.833365
Benchmarking--108q--15us--02-Aug-2012-18-39-32.mat 0.739154
Benchmarking--108q--15us--02-Aug-2012-18-39-41.mat 0.964647
Benchmarking--108q--15us--02-Aug-2012-18-39-50.mat 0.971462
Benchmarking--108q--15us--02-Aug-2012-18-39-58.mat 0.017379
Benchmarking--108q--15us--02-Aug-2012-18-40-07.mat 0.914639
Benchmarking--108q--15us--02-Aug-2012-18-40-16.mat 0.980179
Benchmarking--108q--15us--02-Aug-2012-18-40-24.mat 0.968514
Benchmarking--108q--15us--02-Aug-2012-18-40-33.mat 0.767641
Benchmarking--108q--15us--02-Aug-2012-18-40-41.mat 0.215938
Benchmarking--108q--15us--02-Aug-2012-18-40-50.mat 0.981853
Benchmarking--108q--15us--02-Aug-2012-18-40-59.mat 0.811171
Benchmarking--108q--15us--02-Aug-2012-18-41-07.mat 0.829913
Benchmarking--108q--15us--02-Aug-2012-18-41-16.mat 0.882514
Benchmarking--108q--15us--02-Aug-2012-18-41-25.mat 0.882186
Benchmarking--108q--15us--02-Aug-2012-18-41-33.mat 0.924914
Benchmarking--108q--15us--02-Aug-2012-18-41-42.mat 0.971889
Benchmarking--108q--15us--02-Aug-2012-18-41-51.mat 0.898857
Benchmarking--108q--15us--02-Aug-2012-18-41-59.mat 0.136329
Benchmarking--108q--15us--02-Aug-2012-18-42-08.mat 0.242046
Benchmarking--108q--15us--02-Aug-2012-18-42-16.mat 0.233823
Benchmarking--108q--15us--02-Aug-2012-18-42-25.mat 0.878954
Benchmarking--108q--15us--02-Aug-2012-18-42-34.mat 0.934854
Benchmarking--108q--15us--02-Aug-2012-18-42-42.mat 0.879211
Benchmarking--108q--15us--02-Aug-2012-18-42-51.mat 0.975817
Benchmarking--108q--15us--02-Aug-2012-18-43-00.mat 0.681808
Benchmarking--108q--15us--02-Aug-2012-18-43-08.mat 0.190115
Benchmarking--108q--15us--02-Aug-2012-18-43-17.mat 0.964453
Benchmarking--108q--15us--02-Aug-2012-18-43-26.mat 0.987655
Benchmarking--108q--15us--02-Aug-2012-18-43-34.mat 0.007707
Benchmarking--108q--15us--02-Aug-2012-18-43-43.mat 0.981770
Benchmarking--108q--15us--02-Aug-2012-18-43-52.mat 0.550503
Benchmarking--108q--15us--02-Aug-2012-18-44-00.mat 0.765466
Benchmarking--108q--15us--02-Aug-2012-18-44-09.mat 0.984217
Benchmarking--108q--15us--02-Aug-2012-18-44-17.mat 0.879711
Benchmarking--108q--15us--02-Aug-2012-18-44-26.mat 0.977583
Benchmarking--108q--15us--02-Aug-2012-18-44-35.mat 0.673534
Benchmarking--108q--15us--02-Aug-2012-18-44-43.mat 0.527181
Benchmarking--108q--15us--02-Aug-2012-18-44-52.mat 0.977374
Benchmarking--108q--15us--02-Aug-2012-18-45-01.mat 0.701915
Benchmarking--108q--15us--02-Aug-2012-18-45-09.mat 0.940768
Benchmarking--108q--15us--02-Aug-2012-18-45-18.mat 0.311208
Benchmarking--108q--15us--02-Aug-2012-18-45-27.mat 0.026206
Benchmarking--108q--15us--02-Aug-2012-18-45-35.mat 0.282825
Benchmarking--108q--15us--02-Aug-2012-18-45-44.mat 0.284861
Benchmarking--108q--15us--02-Aug-2012-18-45-53.mat 0.782810
Benchmarking--108q--15us--02-Aug-2012-18-46-01.mat 0.676881
Benchmarking--108q--15us--02-Aug-2012-18-46-10.mat 0.684443
Benchmarking--108q--15us--02-Aug-2012-18-46-19.mat 0.033399
Benchmarking--108q--15us--02-Aug-2012-18-46-27.mat 0.993024
Benchmarking--108q--15us--02-Aug-2012-18-46-36.mat 0.782755
Benchmarking--108q--15us--02-Aug-2012-18-46-44.mat 0.946182
Benchmarking--108q--15us--02-Aug-2012-18-46-53.mat 0.885306
Benchmarking--108q--15us--02-Aug-2012-18-47-02.mat 0.782067
Benchmarking--108q--15us--02-Aug-2012-18-47-10.mat 0.436065
Benchmarking--108q--15us--02-Aug-2012-18-47-19.mat 0.757464
Benchmarking--108q--15us--02-Aug-2012-18-47-28.mat 0.956846
Benchmarking--108q--15us--02-Aug-2012-18-47-36.mat 0.594364
Benchmarking--108q--15us--02-Aug-2012-18-47-45.mat 0.870492
Benchmarking--108q--15us--02-Aug-2012-18-47-54.mat 0.973197
Benchmarking--108q--15us--02-Aug-2012-18-48-02.mat 0.177281
Benchmarking--108q--15us--02-Aug-2012-18-48-11.mat 0.589624
Benchmarking--108q--15us--02-Aug-2012-18-48-20.mat 0.802885
Benchmarking--108q--15us--02-Aug-2012-18-48-28.mat 0.928663
Benchmarking--108q--15us--02-Aug-2012-18-48-37.mat 0.535196
Benchmarking--108q--15us--02-Aug-2012-18-48-46.mat 0.715405
Benchmarking--108q--15us--02-Aug-2012-18-48-54.mat 0.667875
Benchmarking--108q--15us--02-Aug-2012-18-49-03.mat 0.624762
Benchmarking--108q--15us--02-Aug-2012-18-49-11.mat 0.933298
Benchmarking--108q--15us--02-Aug-2012-18-49-20.mat 0.211063
Benchmarking--108q--15us--02-Aug-2012-18-49-29.mat 0.801749
Benchmarking--108q--15us--02-Aug-2012-18-49-37.mat 0.854331
Benchmarking--108q--15us--02-Aug-2012-18-49-46.mat 0.874527
Benchmarking--108q--15us--02-Aug-2012-18-49-55.mat 0.766264
Benchmarking--108q--15us--02-Aug-2012-18-50-03.mat 0.544128
Benchmarking--108q--15us--02-Aug-2012-18-50-12.mat 0.944479
Benchmarking--108q--15us--02-Aug-2012-18-50-21.mat 0.043111
Benchmarking--108q--15us--02-Aug-2012-18-50-29.mat 0.878717
Benchmarking--108q--15us--02-Aug-2012-18-50-38.mat 0.967907
Benchmarking--108q--15us--02-Aug-2012-18-50-47.mat 0.958242
Benchmarking--108q--15us--02-Aug-2012-18-50-55.mat 0.394583
Benchmarking--108q--15us--02-Aug-2012-18-51-04.mat 0.642349
Benchmarking--108q--15us--02-Aug-2012-18-51-13.mat 0.858116
Benchmarking--108q--15us--02-Aug-2012-18-51-21.mat 0.938245
Benchmarking--108q--15us--02-Aug-2012-18-51-30.mat 0.084058
Benchmarking--108q--15us--02-Aug-2012-18-51-38.mat 0.651643
Benchmarking--108q--15us--02-Aug-2012-18-51-47.mat 0.476062
Benchmarking--108q--15us--02-Aug-2012-18-51-56.mat 0.331797
Benchmarking--108q--15us--02-Aug-2012-18-52-04.mat 0.562198
Benchmarking--108q--15us--02-Aug-2012-18-52-13.mat 0.345209
Benchmarking--108q--15us--02-Aug-2012-18-52-22.mat 0.170230
Benchmarking--108q--15us--02-Aug-2012-18-52-30.mat 0.740993
Benchmarking--108q--15us--02-Aug-2012-18-52-39.mat 0.855058
Benchmarking--108q--15us--02-Aug-2012-18-52-48.mat 0.185084
Benchmarking--108q--15us--02-Aug-2012-18-52-56.mat 0.972714
Benchmarking--108q--15us--02-Aug-2012-18-53-05.mat 0.982210
Benchmarking--108q--15us--02-Aug-2012-18-53-12.mat 0.921605
Benchmarking--108q--15us--02-Aug-2012-18-53-21.mat 0.122646
Benchmarking--108q--15us--02-Aug-2012-18-53-30.mat 0.277803
Benchmarking--108q--15us--02-Aug-2012-18-53-38.mat 0.909209
Benchmarking--108q--15us--02-Aug-2012-18-53-47.mat 0.970682
Benchmarking--108q--15us--02-Aug-2012-18-53-56.mat 0.611868
Benchmarking--108q--15us--02-Aug-2012-18-54-04.mat 0.672217
Benchmarking--108q--15us--02-Aug-2012-18-54-13.mat 0.889570
Benchmarking--108q--15us--02-Aug-2012-18-54-21.mat 0.530186
Benchmarking--108q--15us--02-Aug-2012-18-54-30.mat 0.344885
Benchmarking--108q--15us--02-Aug-2012-18-54-39.mat 0.004837
Benchmarking--108q--15us--02-Aug-2012-18-54-47.mat 0.017743
Benchmarking--108q--15us--02-Aug-2012-18-54-56.mat 0.782314
Benchmarking--108q--15us--02-Aug-2012-18-55-05.mat 0.395727
Benchmarking--108q--15us--02-Aug-2012-18-55-13.mat 0.970868
Benchmarking--108q--15us--02-Aug-2012-18-55-22.mat 0.801102
Benchmarking--108q--15us--02-Aug-2012-18-55-30.mat 0.778023
Benchmarking--108q--15us--02-Aug-2012-18-55-39.mat 0.970295
Benchmarking--108q--15us--02-Aug-2012-18-55-48.mat 0.023125
Benchmarking--108q--15us--02-Aug-2012-18-55-56.mat 0.869759
Benchmarking--108q--15us--02-Aug-2012-18-56-05.mat 0.888372
Benchmarking--108q--15us--02-Aug-2012-18-56-14.mat 0.930563
Benchmarking--108q--15us--02-Aug-2012-18-56-22.mat 0.973579
Benchmarking--108q--15us--02-Aug-2012-18-56-31.mat 0.895764
Benchmarking--108q--15us--02-Aug-2012-18-56-40.mat 0.685869
Benchmarking--108q--15us--02-Aug-2012-18-56-48.mat 0.739806
Benchmarking--108q--15us--02-Aug-2012-18-56-57.mat 0.538480
Benchmarking--108q--15us--02-Aug-2012-18-57-05.mat 0.898300
Benchmarking--108q--15us--02-Aug-2012-18-57-14.mat 0.920615
Benchmarking--108q--15us--02-Aug-2012-18-57-23.mat 0.445839
Benchmarking--108q--15us--02-Aug-2012-18-57-31.mat 0.988504
Benchmarking--108q--15us--02-Aug-2012-18-57-40.mat 0.032120
Benchmarking--108q--15us--02-Aug-2012-18-57-49.mat 0.839242
Benchmarking--108q--15us--02-Aug-2012-18-57-57.mat 0.853886
Benchmarking--108q--15us--02-Aug-2012-18-58-06.mat 0.018443
Benchmarking--108q--15us--02-Aug-2012-18-58-14.mat 0.001435
Benchmarking--108q--15us--02-Aug-2012-18-58-23.mat 0.202373
Benchmarking--108q--15us--02-Aug-2012-18-58-32.mat 0.001487
Benchmarking--108q--15us--02-Aug-2012-18-58-40.mat 0.952665
Benchmarking--108q--15us--02-Aug-2012-18-58-49.mat 0.936148
Benchmarking--108q--15us--02-Aug-2012-18-58-58.mat 0.802099
Benchmarking--108q--15us--02-Aug-2012-18-59-06.mat 0.967096
Benchmarking--108q--15us--02-Aug-2012-18-59-15.mat 0.696950
Benchmarking--108q--15us--02-Aug-2012-18-59-24.mat 0.819800
Benchmarking--108q--15us--02-Aug-2012-18-59-33.mat 0.381058
Benchmarking--108q--15us--02-Aug-2012-18-59-42.mat 0.912014
Benchmarking--108q--15us--02-Aug-2012-18-59-50.mat 0.959893
Benchmarking--108q--15us--02-Aug-2012-18-59-59.mat 0.947619
Benchmarking--108q--15us--02-Aug-2012-19-00-08.mat 0.911555
Benchmarking--108q--15us--02-Aug-2012-19-00-16.mat 0.979933
Benchmarking--108q--15us--02-Aug-2012-19-00-25.mat 0.001163
Benchmarking--108q--15us--02-Aug-2012-19-00-34.mat 0.842378
Benchmarking--108q--15us--02-Aug-2012-19-00-42.mat 0.895105
Benchmarking--108q--15us--02-Aug-2012-19-00-51.mat 0.938044
Benchmarking--108q--15us--02-Aug-2012-19-00-59.mat 0.097848
Benchmarking--108q--15us--02-Aug-2012-19-01-08.mat 0.858099
Benchmarking--108q--15us--02-Aug-2012-19-01-17.mat 0.975320
Benchmarking--108q--15us--02-Aug-2012-19-01-25.mat 0.994275
Benchmarking--108q--15us--02-Aug-2012-19-01-34.mat 0.234343
Benchmarking--108q--15us--02-Aug-2012-19-01-43.mat 0.889850
Benchmarking--108q--15us--02-Aug-2012-19-01-51.mat 0.884776
Benchmarking--108q--15us--02-Aug-2012-19-02-00.mat 0.099224
Benchmarking--108q--15us--02-Aug-2012-19-02-09.mat 0.921464
Benchmarking--108q--15us--02-Aug-2012-19-02-18.mat 0.510720
Benchmarking--108q--15us--02-Aug-2012-19-02-26.mat 0.899963
Benchmarking--108q--15us--02-Aug-2012-19-02-35.mat 0.918680
Benchmarking--108q--15us--02-Aug-2012-22-02-59.mat 0.530151
Benchmarking--108q--15us--02-Aug-2012-22-03-08.mat 0.675625
Benchmarking--108q--15us--02-Aug-2012-22-03-17.mat 0.714166
Benchmarking--108q--15us--02-Aug-2012-22-03-25.mat 0.847283
Benchmarking--108q--15us--02-Aug-2012-22-03-34.mat 0.835359
Benchmarking--108q--15us--02-Aug-2012-22-03-42.mat 0.878985
Benchmarking--108q--15us--02-Aug-2012-22-03-51.mat 0.974869
Benchmarking--108q--15us--02-Aug-2012-22-04-00.mat 0.646176
Benchmarking--108q--15us--02-Aug-2012-22-04-08.mat 0.349662
Benchmarking--108q--15us--02-Aug-2012-22-04-17.mat 0.819120
Benchmarking--108q--15us--02-Aug-2012-22-04-26.mat 0.658827
Benchmarking--108q--15us--02-Aug-2012-22-04-34.mat 0.505368
Benchmarking--108q--15us--02-Aug-2012-22-04-43.mat 0.854705
Benchmarking--108q--15us--02-Aug-2012-22-04-52.mat 0.949485
Benchmarking--108q--15us--02-Aug-2012-22-05-00.mat 0.149362
Benchmarking--108q--15us--02-Aug-2012-22-05-09.mat 0.608057
Benchmarking--108q--15us--02-Aug-2012-22-05-17.mat 0.593208
Benchmarking--108q--15us--02-Aug-2012-22-05-26.mat 0.992915
Benchmarking--108q--15us--02-Aug-2012-22-05-35.mat 0.826027
Benchmarking--108q--15us--02-Aug-2012-22-05-43.mat 0.867314
Benchmarking--108q--15us--02-Aug-2012-22-05-52.mat 0.011476
Benchmarking--108q--15us--02-Aug-2012-22-06-01.mat 0.973969
Benchmarking--108q--15us--02-Aug-2012-22-06-09.mat 0.966363
Benchmarking--108q--15us--02-Aug-2012-22-06-18.mat 0.960558
Benchmarking--108q--15us--02-Aug-2012-22-06-27.mat 0.283992
Benchmarking--108q--15us--02-Aug-2012-22-06-35.mat 0.888379
Benchmarking--108q--15us--02-Aug-2012-22-06-44.mat 0.986649
Benchmarking--108q--15us--02-Aug-2012-22-06-53.mat 0.888955
Benchmarking--108q--15us--02-Aug-2012-22-07-01.mat 0.139965
Benchmarking--108q--15us--02-Aug-2012-22-07-10.mat 0.988699
Benchmarking--108q--15us--02-Aug-2012-22-07-18.mat 0.859470
Benchmarking--108q--15us--02-Aug-2012-22-07-27.mat 0.749099
Benchmarking--108q--15us--02-Aug-2012-22-07-36.mat 0.915408
Benchmarking--108q--15us--02-Aug-2012-22-07-44.mat 0.886157
Benchmarking--108q--15us--02-Aug-2012-22-07-53.mat 0.028512
Benchmarking--108q--15us--02-Aug-2012-22-08-02.mat 0.620692
Benchmarking--108q--15us--02-Aug-2012-22-08-10.mat 0.677946
Benchmarking--108q--15us--02-Aug-2012-22-08-19.mat 0.671635
Benchmarking--108q--15us--02-Aug-2012-22-08-28.mat 0.947496
Benchmarking--108q--15us--02-Aug-2012-22-08-36.mat 0.131162
Benchmarking--108q--15us--02-Aug-2012-22-08-45.mat 0.980837
Benchmarking--108q--15us--02-Aug-2012-22-08-54.mat 0.906289
Benchmarking--108q--15us--02-Aug-2012-22-09-02.mat 0.041076
Benchmarking--108q--15us--02-Aug-2012-22-09-11.mat 0.979261
Benchmarking--108q--15us--02-Aug-2012-22-09-20.mat 0.408122
Benchmarking--108q--15us--02-Aug-2012-22-09-28.mat 0.975740
Benchmarking--108q--15us--02-Aug-2012-22-09-37.mat 0.970807
Benchmarking--108q--15us--02-Aug-2012-22-09-45.mat 0.787678
Benchmarking--108q--15us--02-Aug-2012-22-09-54.mat 0.989054
Benchmarking--108q--15us--02-Aug-2012-22-10-03.mat 0.399276
Benchmarking--108q--15us--02-Aug-2012-22-10-11.mat 0.907524
Benchmarking--108q--15us--02-Aug-2012-22-10-20.mat 0.499589
Benchmarking--108q--15us--02-Aug-2012-22-10-29.mat 0.560934
Benchmarking--108q--15us--02-Aug-2012-22-10-37.mat 0.000683
Benchmarking--108q--15us--02-Aug-2012-22-10-46.mat 0.699674
Benchmarking--108q--15us--02-Aug-2012-22-10-55.mat 0.901581
Benchmarking--108q--15us--02-Aug-2012-22-11-03.mat 0.810585
Benchmarking--108q--15us--02-Aug-2012-22-11-12.mat 0.895397
Benchmarking--108q--15us--02-Aug-2012-22-11-21.mat 0.063437
Benchmarking--108q--15us--02-Aug-2012-22-11-29.mat 0.575719
Benchmarking--108q--15us--02-Aug-2012-22-11-38.mat 0.957038
Benchmarking--108q--15us--02-Aug-2012-22-11-46.mat 0.021445
Benchmarking--108q--15us--02-Aug-2012-22-11-55.mat 0.956497
Benchmarking--108q--15us--02-Aug-2012-22-12-04.mat 0.908494
Benchmarking--108q--15us--02-Aug-2012-22-12-12.mat 0.293434
Benchmarking--108q--15us--02-Aug-2012-22-12-21.mat 0.930568
Benchmarking--108q--15us--02-Aug-2012-22-12-30.mat 0.666433
Benchmarking--108q--15us--02-Aug-2012-22-12-38.mat 0.270380
Benchmarking--108q--15us--02-Aug-2012-22-12-47.mat 0.782680
Benchmarking--108q--15us--02-Aug-2012-22-12-55.mat 0.979643
Benchmarking--108q--15us--02-Aug-2012-22-13-04.mat 0.876595
Benchmarking--108q--15us--02-Aug-2012-22-13-13.mat 0.820893
Benchmarking--108q--15us--02-Aug-2012-22-13-21.mat 0.763262
Benchmarking--108q--15us--02-Aug-2012-22-13-30.mat 0.058742
Benchmarking--108q--15us--02-Aug-2012-22-13-39.mat 0.977892
Benchmarking--108q--15us--02-Aug-2012-22-13-47.mat 0.000501
Benchmarking--108q--15us--02-Aug-2012-22-13-56.mat 0.098729
Benchmarking--108q--15us--02-Aug-2012-22-14-05.mat 0.730922
Benchmarking--108q--15us--02-Aug-2012-22-14-13.mat 0.968336
Benchmarking--108q--15us--02-Aug-2012-22-14-22.mat 0.743169
Benchmarking--108q--15us--02-Aug-2012-22-14-31.mat 0.881834
Benchmarking--108q--15us--02-Aug-2012-22-14-39.mat 0.801157
Benchmarking--108q--15us--02-Aug-2012-22-14-48.mat 0.869865
Benchmarking--108q--15us--02-Aug-2012-22-14-57.mat 0.951262
Benchmarking--108q--15us--02-Aug-2012-22-15-05.mat 0.881591
Benchmarking--108q--15us--02-Aug-2012-22-15-14.mat 0.917379
Benchmarking--108q--15us--02-Aug-2012-22-15-23.mat 0.034697
Benchmarking--108q--15us--02-Aug-2012-22-15-31.mat 0.968629
Benchmarking--108q--15us--02-Aug-2012-22-15-40.mat 0.811546
Benchmarking--108q--15us--02-Aug-2012-22-15-48.mat 0.973024
Benchmarking--108q--15us--02-Aug-2012-22-15-57.mat 0.918517
Benchmarking--108q--15us--02-Aug-2012-22-16-06.mat 0.987763
Benchmarking--108q--15us--02-Aug-2012-22-16-14.mat 0.323676
Benchmarking--108q--15us--02-Aug-2012-22-16-23.mat 0.082591
Benchmarking--108q--15us--02-Aug-2012-22-16-32.mat 0.957850
Benchmarking--108q--15us--02-Aug-2012-22-16-40.mat 0.968404
Benchmarking--108q--15us--02-Aug-2012-22-16-49.mat 1.000000
Benchmarking--108q--15us--02-Aug-2012-22-16-58.mat 0.860074
Benchmarking--108q--15us--02-Aug-2012-22-17-06.mat 0.936668
Benchmarking--108q--15us--02-Aug-2012-22-17-15.mat 0.904600
Benchmarking--108q--15us--02-Aug-2012-22-17-24.mat 0.939864
Benchmarking--108q--15us--02-Aug-2012-22-17-32.mat 0.738135
Benchmarking--108q--15us--02-Aug-2012-22-17-41.mat 0.414166
Benchmarking--108q--15us--02-Aug-2012-22-17-50.mat 0.959059
Benchmarking--108q--15us--02-Aug-2012-22-17-58.mat 0.981621
Benchmarking--108q--15us--02-Aug-2012-22-18-07.mat 0.952824
Benchmarking--108q--15us--02-Aug-2012-22-18-16.mat 0.982829
Benchmarking--108q--15us--02-Aug-2012-22-18-27.mat 0.793670
Benchmarking--108q--15us--02-Aug-2012-22-18-36.mat 0.700217
Benchmarking--108q--15us--02-Aug-2012-22-18-45.mat 0.639798
Benchmarking--108q--15us--02-Aug-2012-22-18-53.mat 0.753126
Benchmarking--108q--15us--02-Aug-2012-22-19-02.mat 0.483030
Benchmarking--108q--15us--02-Aug-2012-22-19-11.mat 0.934055
Benchmarking--108q--15us--02-Aug-2012-22-19-19.mat 0.476016
Benchmarking--108q--15us--02-Aug-2012-22-19-28.mat 0.181129
Benchmarking--108q--15us--02-Aug-2012-22-19-37.mat 0.551567
Benchmarking--108q--15us--02-Aug-2012-22-19-45.mat 0.923101
Benchmarking--108q--15us--02-Aug-2012-22-19-54.mat 0.923954
Benchmarking--108q--15us--02-Aug-2012-22-20-03.mat 0.977033
Benchmarking--108q--15us--02-Aug-2012-22-20-11.mat 0.801016
Benchmarking--108q--15us--02-Aug-2012-22-20-20.mat 0.871467
Benchmarking--108q--15us--02-Aug-2012-22-20-28.mat 0.941321
Benchmarking--108q--15us--02-Aug-2012-22-20-37.mat 0.795230
Benchmarking--108q--15us--02-Aug-2012-22-20-46.mat 0.748821
Benchmarking--108q--15us--02-Aug-2012-22-20-54.mat 0.536545
Benchmarking--108q--15us--02-Aug-2012-22-21-03.mat 0.801273
Benchmarking--108q--15us--02-Aug-2012-22-21-12.mat 0.942791
Benchmarking--108q--15us--02-Aug-2012-22-21-20.mat 0.645327
Benchmarking--108q--15us--02-Aug-2012-22-21-29.mat 0.215643
Benchmarking--108q--15us--02-Aug-2012-22-21-38.mat 0.711670
Benchmarking--108q--15us--02-Aug-2012-22-21-46.mat 0.401818
Benchmarking--108q--15us--02-Aug-2012-22-21-55.mat 0.909953
Benchmarking--108q--15us--02-Aug-2012-22-22-03.mat 0.692306
Benchmarking--108q--15us--02-Aug-2012-22-22-12.mat 0.292171
Benchmarking--108q--15us--02-Aug-2012-22-22-21.mat 0.698413
Benchmarking--108q--15us--02-Aug-2012-22-22-29.mat 0.974074
Benchmarking--108q--15us--02-Aug-2012-22-22-38.mat 0.594562
Benchmarking--108q--15us--02-Aug-2012-22-22-46.mat 0.984935
Benchmarking--108q--15us--02-Aug-2012-22-22-55.mat 0.537179
Benchmarking--108q--15us--02-Aug-2012-22-23-04.mat 0.764582
Benchmarking--108q--15us--02-Aug-2012-22-23-12.mat 0.897047
Benchmarking--108q--15us--02-Aug-2012-22-23-21.mat 0.063804
Benchmarking--108q--15us--02-Aug-2012-22-23-30.mat 0.799450
Benchmarking--108q--15us--02-Aug-2012-22-23-38.mat 0.948640

